Interacting bosonic flux ladders with a synthetic dimension: Ground-state phases and quantum quench dynamics

Flux ladders constitute the minimal setup enabling a systematic understanding of the rich physics of interacting particles subjected simultaneously to strong magnetic fields and a lattice potential. In this paper, the ground-state phase diagram of a flux-ladder model is mapped out using extensive density-matrix renormalization-group simulations. The emphasis is put on parameters which can be experimentally realized exploiting the internal states of potassium atoms as a synthetic dimension. The focus is on accessible observables such as the chiral current and the leg-population imbalance. Considering a particle filling of one boson per rung, we report the existence of a Mott-insulating Meissner phase as well as biased-ladder phases on top of superfluids and Mott insulators. Furthermore, we demonstrate that quantum quenches from suitably chosen initial states can be used to probe the equilibrium properties in the transient dynamics. Concretely, we consider the instantaneous turning on of hopping matrix elements along the rungs or legs in the synthetic flux-ladder model, with different initial particle distributions. We show that clear signatures of the biased-ladder phase can be observed in the transient dynamics. Moreover, the behavior of the chiral current in the transient dynamics is discussed. The results presented in this paper provide guidelines for future implementations of flux ladders in experimental setups exploiting a synthetic dimension.

==> anc/data_figures.json <==
{"fig_03": {"fig_03a": {"L=40": {"mu/J": [-0.6191238247649533, -0.6171234246849373, -0.6151230246049213, -0.6131226245249053, -0.6111222244448893, -0.6091218243648733, -0.6071214242848573, -0.6051210242048413, -0.6031206241248253, -0.6011202240448092, -0.5991198239647932, -0.5971194238847772, -0.5951190238047612, -0.5931186237247452, -0.5911182236447292, -0.5891178235647132, -0.5871174234846972, -0.5851170234046812, -0.5831166233246652, -0.5811162232446492, -0.5791158231646332, -0.5771154230846172, -0.5751150230046012, -0.5731146229245851, -0.5711142228445691, -0.5691138227645531, -0.5671134226845371, -0.5651130226045211, -0.5631126225245051, -0.5611122224444891, -0.5591118223644731, -0.5571114222844571, -0.5551110222044411, -0.5531106221244251, -0.5511102220444091, -0.5491098219643931, -0.5471094218843771, -0.545109021804361, -0.543108621724345, -0.541108221644329, -0.539107821564313, -0.537107421484297, -0.535107021404281, -0.533106621324265, -0.531106221244249, -0.529105821164233, -0.527105421084217, -0.525105021004201, -0.523104620924185, -0.521104220844169, -0.519103820764153, -0.517103420684137, -0.5151030206041209, -0.5131026205241049, -0.5111022204440889, -0.5091018203640729, -0.5071014202840569, -0.5051010202040409, -0.5031006201240249, -0.5011002200440089, -0.4990998199639929, -0.4970994198839769, -0.49509901980396087, -0.49309861972394486, -0.49109821964392886, -0.48909781956391285, -0.48709741948389684, -0.48509701940388084, -0.48309661932386483, -0.4810962192438488, -0.4790958191638328, -0.4770954190838168, -0.4750950190038008, -0.4730946189237848, -0.4710942188437688, -0.4690938187637528, -0.46709341868373677, -0.46509301860372076, -0.46309261852370476, -0.46109221844368875, -0.45909181836367274, -0.45709141828365674, -0.45509101820364073, -0.4530906181236247, -0.4510902180436087, -0.4490898179635927, -0.4470894178835767, -0.4450890178035607, -0.4430886177235447, -0.4410882176435287, -0.4390878175635127, -0.43708741748349667, -0.43508701740348066, -0.43308661732346465, -0.43108621724344864, -0.42908581716343264, -0.42708541708341663, -0.4250850170034006, -0.4230846169233846, -0.4210842168433686, -0.4190838167633526, -0.4170834166833366, -0.4150830166033206, -0.4130826165233046, -0.4110822164432886, -0.40908181636327257, -0.40708141628325656, -0.40508101620324055, -0.40308061612322454, -0.40108021604320854, -0.39907981596319253, -0.3970794158831765, -0.3950790158031605, -0.3930786157231445, -0.3910782156431285, -0.3890778155631125, -0.3870774154830965, -0.3850770154030805, -0.3830766153230645, -0.38107621524304847, -0.37907581516303246, -0.37707541508301645, -0.37507501500300044, -0.37307461492298444, -0.37107421484296843, -0.3690738147629524, -0.3670734146829364, -0.3650730146029204, -0.3630726145229044, -0.3610722144428884, -0.3590718143628724, -0.3570714142828564, -0.3550710142028404, -0.35307061412282437, -0.35107021404280836, -0.34906981396279235, -0.34706941388277635, -0.34506901380276034, -0.34306861372274433, -0.3410682136427283, -0.3390678135627123, -0.3370674134826963, -0.3350670134026803, -0.3330666133226643, -0.3310662132426483, -0.3290658131626323, -0.3270654130826163, -0.32506501300260027, -0.32306461292258426, -0.32106421284256825, -0.31906381276255225, -0.31706341268253624, -0.31506301260252023, -0.3130626125225042, -0.3110622124424882, -0.3090618123624722, -0.3070614122824562, -0.3050610122024402, -0.3030606121224242, -0.3010602120424082, -0.2990598119623922, -0.29705941188237617, -0.29505901180236016, -0.29305861172234415, -0.29105821164232815, -0.28905781156231214, -0.28705741148229613, -0.2850570114022801, -0.2830566113222641, -0.2810562112422481, -0.2790558111622321, -0.2770554110822161, -0.2750550110022001, -0.2730546109221841, -0.2710542108421681, -0.26905381076215207, -0.26705341068213606, -0.26505301060212005, -0.26305261052210405, -0.26105221044208804, -0.25905181036207203, -0.257051410282056, -0.25505101020204, -0.253050610122024, -0.251050210042008, -0.249049809961992, -0.247049409881976, -0.24504900980195998, -0.24304860972194398, -0.24104820964192797, -0.23904780956191196, -0.23704740948189595, -0.23504700940187995, -0.23304660932186394, -0.23104620924184793, -0.22904580916183193, -0.22704540908181592, -0.2250450090017999, -0.2230446089217839, -0.2210442088417679, -0.21904380876175278, -0.21704340868173677, -0.21504300860172076, -0.21304260852170476, -0.21104220844168875, -0.20904180836167274, -0.20704140828165674, -0.20504100820164073, -0.20304060812162472, -0.20104020804160871, -0.1990398079615927, -0.1970394078815767, -0.1950390078015607, -0.19303860772154469, -0.19103820764152868, -0.18903780756151267, -0.18703740748149666, -0.18503700740148066, -0.18303660732146465, -0.18103620724144864, -0.17903580716143264, -0.17703540708141663, -0.17503500700140062, -0.17303460692138461, -0.1710342068413686, -0.1690338067613526, -0.1670334066813366, -0.1650330066013206, -0.16303260652130458, -0.16103220644128857, -0.15903180636127257, -0.15703140628125656, -0.15503100620124055, -0.15303060612122454, -0.15103020604120854, -0.14902980596119253, -0.14702940588117652, -0.14502900580116052, -0.1430286057211445, -0.1410282056411285, -0.1390278055611125, -0.1370274054810965, -0.13502700540108048, -0.13302660532106447, -0.13102620524104847, -0.12902580516103246, -0.12702540508101645, -0.12502500500100044, -0.12302460492098444, -0.12102420484096843, -0.11902380476095242, -0.11702340468093642, -0.11502300460092041, -0.1130226045209044, -0.1110222044408884, -0.10902180436087239, -0.10702140428085638, -0.10502100420084037, -0.10302060412082437, -0.10102020404080836, -0.09901980396079235, -0.09701940388077634, -0.09501900380076034, -0.09301860372074433, -0.09101820364072832, -0.08901780356071232, -0.08701740348069631, -0.0850170034006803, -0.0830166033206643, -0.08101620324064829, -0.07901580316063228, -0.07701540308061627, -0.07501500300060027, -0.07301460292058426, -0.07101420284056825, -0.06901380276055225, -0.06701340268053624, -0.06501300260052023, -0.06301260252050422, -0.06101220244048822, -0.05901180236047221, -0.0570114022804562, -0.055011002200440196, -0.05301060212042419, -0.05101020204040818, -0.049009801960392174, -0.04700940188037617, -0.04500900180036016, -0.04300860172034415, -0.041008201640328146, -0.03900780156031214, -0.03700740148029613, -0.035007001400280124, -0.03300660132026412, -0.03100620124024811, -0.029005801160232103, -0.027005401080216096, -0.02500500100020009, -0.023004600920184082, -0.021004200840168075, -0.019003800760152068, -0.01700340068013606, -0.015003000600120053, -0.013002600520104046, -0.011002200440088039, -0.009001800360072032, -0.007001400280056025, -0.005001000200040018, -0.0030006001200240107, -0.0010002000400080036, 0.0010002000400080036, 0.0030006001200240107, 0.005001000200040018, 0.007001400280056025, 0.009001800360072032, 0.011002200440088039, 0.013002600520104046, 0.015003000600120053, 0.01700340068013606, 0.019003800760152068, 0.021004200840168075, 0.023004600920184082, 0.02500500100020009, 0.027005401080216096, 0.029005801160232103, 0.03100620124024811, 0.03300660132026412, 0.035007001400280124, 0.03700740148029613, 0.03900780156031214, 0.041008201640328146, 0.04300860172034415, 0.04500900180036016, 0.04700940188037617, 0.049009801960392174, 0.05101020204040818, 0.05301060212042419, 0.055011002200440196, 0.0570114022804562, 0.05901180236047221, 0.06101220244048822, 0.06301260252050422, 0.06501300260052023, 0.06701340268053624, 0.06901380276055225, 0.07101420284056825, 0.07301460292058426, 0.07501500300060027, 0.07701540308061627, 0.07901580316063228, 0.08101620324064829, 0.0830166033206643, 0.0850170034006803, 0.08701740348069631, 0.08901780356071232, 0.09101820364072832, 0.09301860372074433, 0.09501900380076034, 0.09701940388077634, 0.09901980396079235, 0.10102020404080836, 0.10302060412082437, 0.10502100420084037, 0.10702140428085638, 0.10902180436087239, 0.1110222044408884, 0.1130226045209044, 0.11502300460092041, 0.11702340468093642, 0.11902380476095242, 0.12102420484096843, 0.12302460492098444, 0.12502500500100044, 0.12702540508101645, 0.12902580516103246, 0.13102620524104847, 0.13302660532106447, 0.13502700540108048, 0.1370274054810965, 0.1390278055611125, 0.1410282056411285, 0.1430286057211445, 0.14502900580116052, 0.14702940588117652, 0.14902980596119253, 0.15103020604120854, 0.15303060612122454, 0.15503100620124055, 0.15703140628125656, 0.15903180636127257, 0.16103220644128857, 0.16303260652130458, 0.1650330066013206, 0.1670334066813366, 0.1690338067613526, 0.1710342068413686, 0.17303460692138461, 0.17503500700140062, 0.17703540708141663, 0.17903580716143264, 0.18103620724144864, 0.18303660732146465, 0.18503700740148066, 0.18703740748149666, 0.18903780756151267, 0.19103820764152868, 0.19303860772154469, 0.1950390078015607, 0.1970394078815767, 0.1990398079615927, 0.20104020804160871, 0.20304060812162472, 0.20504100820164073, 0.20704140828165674, 0.20904180836167274, 0.21104220844168875, 0.21304260852170476, 0.21504300860172076, 0.21704340868173677, 0.21904380876175278, 0.22104420884176879, 0.2230446089217848, 0.2250450090018008, 0.2270454090818168, 0.22904580916183281, 0.23104620924184882, 0.23304660932186483, 0.23504700940187995, 0.23704740948189595, 0.23904780956191196, 0.24104820964192797, 0.24304860972194398, 0.24504900980195998, 0.247049409881976, 0.249049809961992, 0.251050210042008, 0.253050610122024], "N/(2L)": [0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875]}, "L=60": {"mu/J": [-0.6391278255651134, -0.6371274254850974, -0.6351270254050814, -0.6331266253250654, -0.6311262252450494, -0.6291258251650333, -0.6271254250850173, -0.6251250250050013, -0.6231246249249853, -0.6211242248449693, -0.6191238247649533, -0.6171234246849373, -0.6151230246049213, -0.6131226245249053, -0.6111222244448893, -0.6091218243648733, -0.6071214242848573, -0.6051210242048413, -0.6031206241248253, -0.6011202240448092, -0.5991198239647932, -0.5971194238847772, -0.5951190238047612, -0.5931186237247452, -0.5911182236447292, -0.5891178235647132, -0.5871174234846972, -0.5851170234046812, -0.5831166233246652, -0.5811162232446492, -0.5791158231646332, -0.5771154230846172, -0.5751150230046012, -0.5731146229245851, -0.5711142228445691, -0.5691138227645531, -0.5671134226845371, -0.5651130226045211, -0.5631126225245051, -0.5611122224444891, -0.5591118223644731, -0.5571114222844571, -0.5551110222044411, -0.5531106221244251, -0.5511102220444091, -0.5491098219643931, -0.5471094218843771, -0.545109021804361, -0.543108621724345, -0.541108221644329, -0.539107821564313, -0.537107421484297, -0.535107021404281, -0.533106621324265, -0.531106221244249, -0.529105821164233, -0.527105421084217, -0.525105021004201, -0.523104620924185, -0.521104220844169, -0.519103820764153, -0.517103420684137, -0.5151030206041209, -0.5131026205241049, -0.5111022204440889, -0.5091018203640729, -0.5071014202840569, -0.5051010202040409, -0.5031006201240249, -0.5011002200440089, -0.4990998199639929, -0.4970994198839769, -0.49509901980396087, -0.49309861972394486, -0.49109821964392886, -0.48909781956391285, -0.48709741948389684, -0.48509701940388084, -0.48309661932386483, -0.4810962192438488, -0.4790958191638328, -0.4770954190838168, -0.4750950190038008, -0.4730946189237848, -0.4710942188437688, -0.4690938187637528, -0.46709341868373677, -0.46509301860372076, -0.46309261852370476, -0.46109221844368875, -0.45909181836367274, -0.45709141828365674, -0.45509101820364073, -0.4530906181236247, -0.4510902180436087, -0.4490898179635927, -0.4470894178835767, -0.4450890178035607, -0.4430886177235447, -0.4410882176435287, -0.4390878175635127, -0.43708741748349667, -0.43508701740348066, -0.43308661732346465, -0.43108621724344864, -0.42908581716343264, -0.42708541708341663, -0.4250850170034006, -0.4230846169233846, -0.4210842168433686, -0.4190838167633526, -0.4170834166833366, -0.4150830166033206, -0.4130826165233046, -0.4110822164432886, -0.40908181636327257, -0.40708141628325656, -0.40508101620324055, -0.40308061612322454, -0.40108021604320854, -0.39907981596319253, -0.3970794158831765, -0.3950790158031605, -0.3930786157231445, -0.3910782156431285, -0.3890778155631125, -0.3870774154830965, -0.3850770154030805, -0.3830766153230645, -0.38107621524304847, -0.37907581516303246, -0.37707541508301645, -0.37507501500300044, -0.37307461492298444, -0.37107421484296843, -0.3690738147629524, -0.3670734146829364, -0.3650730146029204, -0.3630726145229044, -0.3610722144428884, -0.3590718143628724, -0.3570714142828564, -0.3550710142028404, -0.35307061412282437, -0.35107021404280836, -0.34906981396279235, -0.34706941388277635, -0.34506901380276034, -0.34306861372274433, -0.3410682136427283, -0.3390678135627123, -0.3370674134826963, -0.3350670134026803, -0.3330666133226643, -0.3310662132426483, -0.3290658131626323, -0.3270654130826163, -0.32506501300260027, -0.32306461292258426, -0.32106421284256825, -0.31906381276255225, -0.31706341268253624, -0.31506301260252023, -0.3130626125225042, -0.3110622124424882, -0.3090618123624722, -0.3070614122824562, -0.3050610122024402, -0.3030606121224242, -0.3010602120424082, -0.2990598119623922, -0.29705941188237617, -0.29505901180236016, -0.29305861172234415, -0.29105821164232815, -0.28905781156231214, -0.28705741148229613, -0.2850570114022801, -0.2830566113222641, -0.2810562112422481, -0.2790558111622321, -0.2770554110822161, -0.2750550110022001, -0.2730546109221841, -0.2710542108421681, -0.26905381076215207, -0.26705341068213606, -0.26505301060212005, -0.26305261052210405, -0.26105221044208804, -0.25905181036207203, -0.257051410282056, -0.25505101020204, -0.253050610122024, -0.251050210042008, -0.249049809961992, -0.247049409881976, -0.24504900980195998, -0.24304860972194398, -0.24104820964192797, -0.23904780956191196, -0.23704740948189595, -0.23504700940187995, -0.23304660932186394, -0.23104620924184793, -0.22904580916183193, -0.22704540908181592, -0.2250450090017999, -0.2230446089217839, -0.2210442088417679, -0.21904380876175278, -0.21704340868173677, -0.21504300860172076, -0.21304260852170476, -0.21104220844168875, -0.20904180836167274, -0.20704140828165674, -0.20504100820164073, -0.20304060812162472, -0.20104020804160871, -0.1990398079615927, -0.1970394078815767, -0.1950390078015607, -0.19303860772154469, -0.19103820764152868, -0.18903780756151267, -0.18703740748149666, -0.18503700740148066, -0.18303660732146465, -0.18103620724144864, -0.17903580716143264, -0.17703540708141663, -0.17503500700140062, -0.17303460692138461, -0.1710342068413686, -0.1690338067613526, -0.1670334066813366, -0.1650330066013206, -0.16303260652130458, -0.16103220644128857, -0.15903180636127257, -0.15703140628125656, -0.15503100620124055, -0.15303060612122454, -0.15103020604120854, -0.14902980596119253, -0.14702940588117652, -0.14502900580116052, -0.1430286057211445, -0.1410282056411285, -0.1390278055611125, -0.1370274054810965, -0.13502700540108048, -0.13302660532106447, -0.13102620524104847, -0.12902580516103246, -0.12702540508101645, -0.12502500500100044, -0.12302460492098444, -0.12102420484096843, -0.11902380476095242, -0.11702340468093642, -0.11502300460092041, -0.1130226045209044, -0.1110222044408884, -0.10902180436087239, -0.10702140428085638, -0.10502100420084037, -0.10302060412082437, -0.10102020404080836, -0.09901980396079235, -0.09701940388077634, -0.09501900380076034, -0.09301860372074433, -0.09101820364072832, -0.08901780356071232, -0.08701740348069631, -0.0850170034006803, -0.0830166033206643, -0.08101620324064829, -0.07901580316063228, -0.07701540308061627, -0.07501500300060027, -0.07301460292058426, -0.07101420284056825, -0.06901380276055225, -0.06701340268053624, -0.06501300260052023, -0.06301260252050422, -0.06101220244048822, -0.05901180236047221, -0.0570114022804562, -0.055011002200440196, -0.05301060212042419, -0.05101020204040818, -0.049009801960392174, -0.04700940188037617, -0.04500900180036016, -0.04300860172034415, -0.041008201640328146, -0.03900780156031214, -0.03700740148029613, -0.035007001400280124, -0.03300660132026412, -0.03100620124024811, -0.029005801160232103, -0.027005401080216096, -0.02500500100020009, -0.023004600920184082, -0.021004200840168075, -0.019003800760152068, -0.01700340068013606, -0.015003000600120053, -0.013002600520104046, -0.011002200440088039, -0.009001800360072032, -0.007001400280056025, -0.005001000200040018, -0.0030006001200240107, -0.0010002000400080036, 0.0010002000400080036, 0.0030006001200240107, 0.005001000200040018, 0.007001400280056025, 0.009001800360072032, 0.011002200440088039, 0.013002600520104046, 0.015003000600120053, 0.01700340068013606, 0.019003800760152068, 0.021004200840168075, 0.023004600920184082, 0.02500500100020009, 0.027005401080216096, 0.029005801160232103, 0.03100620124024811, 0.03300660132026412, 0.035007001400280124, 0.03700740148029613, 0.03900780156031214, 0.041008201640328146, 0.04300860172034415, 0.04500900180036016, 0.04700940188037617, 0.049009801960392174, 0.05101020204040818, 0.05301060212042419, 0.055011002200440196, 0.0570114022804562, 0.05901180236047221, 0.06101220244048822, 0.06301260252050422, 0.06501300260052023, 0.06701340268053624, 0.06901380276055225, 0.07101420284056825, 0.07301460292058426, 0.07501500300060027, 0.07701540308061627, 0.07901580316063228, 0.08101620324064829, 0.0830166033206643, 0.0850170034006803, 0.08701740348069631, 0.08901780356071232, 0.09101820364072832, 0.09301860372074433, 0.09501900380076034, 0.09701940388077634, 0.09901980396079235, 0.10102020404080836, 0.10302060412082437, 0.10502100420084037, 0.10702140428085638, 0.10902180436087239, 0.1110222044408884, 0.1130226045209044, 0.11502300460092041, 0.11702340468093642, 0.11902380476095242, 0.12102420484096843, 0.12302460492098444, 0.12502500500100044, 0.12702540508101645, 0.12902580516103246, 0.13102620524104847, 0.13302660532106447, 0.13502700540108048, 0.1370274054810965, 0.1390278055611125, 0.1410282056411285, 0.1430286057211445, 0.14502900580116052, 0.14702940588117652, 0.14902980596119253, 0.15103020604120854, 0.15303060612122454, 0.15503100620124055, 0.15703140628125656, 0.15903180636127257, 0.16103220644128857, 0.16303260652130458, 0.1650330066013206, 0.1670334066813366, 0.1690338067613526, 0.1710342068413686, 0.17303460692138461, 0.17503500700140062, 0.17703540708141663, 0.17903580716143264, 0.18103620724144864, 0.18303660732146465, 0.18503700740148066, 0.18703740748149666, 0.18903780756151267, 0.19103820764152868, 0.19303860772154469, 0.1950390078015607, 0.1970394078815767, 0.1990398079615927, 0.20104020804160871, 0.20304060812162472, 0.20504100820164073, 0.20704140828165674, 0.20904180836167274, 0.21104220844168875, 0.21304260852170476, 0.21504300860172076, 0.21704340868173677, 0.21904380876175278, 0.22104420884176879, 0.2230446089217848, 0.2250450090018008, 0.2270454090818168, 0.22904580916183281, 0.23104620924184882, 0.23304660932186483, 0.23504700940187995, 0.23704740948189595, 0.23904780956191196, 0.24104820964192797, 0.24304860972194398, 0.24504900980195998, 0.247049409881976, 0.249049809961992, 0.251050210042008, 0.253050610122024], "N/(2L)": [0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667]}, "L=80": {"mu/J": [-0.6491298259651934, -0.6471294258851774, -0.6451290258051614, -0.6431286257251454, -0.6411282256451294, -0.6391278255651134, -0.6371274254850974, -0.6351270254050814, -0.6331266253250654, -0.6311262252450494, -0.6291258251650333, -0.6271254250850173, -0.6251250250050013, -0.6231246249249853, -0.6211242248449693, -0.6191238247649533, -0.6171234246849373, -0.6151230246049213, -0.6131226245249053, -0.6111222244448893, -0.6091218243648733, -0.6071214242848573, -0.6051210242048413, -0.6031206241248253, -0.6011202240448092, -0.5991198239647932, -0.5971194238847772, -0.5951190238047612, -0.5931186237247452, -0.5911182236447292, -0.5891178235647132, -0.5871174234846972, -0.5851170234046812, -0.5831166233246652, -0.5811162232446492, -0.5791158231646332, -0.5771154230846172, -0.5751150230046012, -0.5731146229245851, -0.5711142228445691, -0.5691138227645531, -0.5671134226845371, -0.5651130226045211, -0.5631126225245051, -0.5611122224444891, -0.5591118223644731, -0.5571114222844571, -0.5551110222044411, -0.5531106221244251, -0.5511102220444091, -0.5491098219643931, -0.5471094218843771, -0.545109021804361, -0.543108621724345, -0.541108221644329, -0.539107821564313, -0.537107421484297, -0.535107021404281, -0.533106621324265, -0.531106221244249, -0.529105821164233, -0.527105421084217, -0.525105021004201, -0.523104620924185, -0.521104220844169, -0.519103820764153, -0.517103420684137, -0.5151030206041209, -0.5131026205241049, -0.5111022204440889, -0.5091018203640729, -0.5071014202840569, -0.5051010202040409, -0.5031006201240249, -0.5011002200440089, -0.4990998199639929, -0.4970994198839769, -0.49509901980396087, -0.49309861972394486, -0.49109821964392886, -0.48909781956391285, -0.48709741948389684, -0.48509701940388084, -0.48309661932386483, -0.4810962192438488, -0.4790958191638328, -0.4770954190838168, -0.4750950190038008, -0.4730946189237848, -0.4710942188437688, -0.4690938187637528, -0.46709341868373677, -0.46509301860372076, -0.46309261852370476, -0.46109221844368875, -0.45909181836367274, -0.45709141828365674, -0.45509101820364073, -0.4530906181236247, -0.4510902180436087, -0.4490898179635927, -0.4470894178835767, -0.4450890178035607, -0.4430886177235447, -0.4410882176435287, -0.4390878175635127, -0.43708741748349667, -0.43508701740348066, -0.43308661732346465, -0.43108621724344864, -0.42908581716343264, -0.42708541708341663, -0.4250850170034006, -0.4230846169233846, -0.4210842168433686, -0.4190838167633526, -0.4170834166833366, -0.4150830166033206, -0.4130826165233046, -0.4110822164432886, -0.40908181636327257, -0.40708141628325656, -0.40508101620324055, -0.40308061612322454, -0.40108021604320854, -0.39907981596319253, -0.3970794158831765, -0.3950790158031605, -0.3930786157231445, -0.3910782156431285, -0.3890778155631125, -0.3870774154830965, -0.3850770154030805, -0.3830766153230645, -0.38107621524304847, -0.37907581516303246, -0.37707541508301645, -0.37507501500300044, -0.37307461492298444, -0.37107421484296843, -0.3690738147629524, -0.3670734146829364, -0.3650730146029204, -0.3630726145229044, -0.3610722144428884, -0.3590718143628724, -0.3570714142828564, -0.3550710142028404, -0.35307061412282437, -0.35107021404280836, -0.34906981396279235, -0.34706941388277635, -0.34506901380276034, -0.34306861372274433, -0.3410682136427283, -0.3390678135627123, -0.3370674134826963, -0.3350670134026803, -0.3330666133226643, -0.3310662132426483, -0.3290658131626323, -0.3270654130826163, -0.32506501300260027, -0.32306461292258426, -0.32106421284256825, -0.31906381276255225, -0.31706341268253624, -0.31506301260252023, -0.3130626125225042, -0.3110622124424882, -0.3090618123624722, -0.3070614122824562, -0.3050610122024402, -0.3030606121224242, -0.3010602120424082, -0.2990598119623922, -0.29705941188237617, -0.29505901180236016, -0.29305861172234415, -0.29105821164232815, -0.28905781156231214, -0.28705741148229613, -0.2850570114022801, -0.2830566113222641, -0.2810562112422481, -0.2790558111622321, -0.2770554110822161, -0.2750550110022001, -0.2730546109221841, -0.2710542108421681, -0.26905381076215207, -0.26705341068213606, -0.26505301060212005, -0.26305261052210405, -0.26105221044208804, -0.25905181036207203, -0.257051410282056, -0.25505101020204, -0.253050610122024, -0.251050210042008, -0.249049809961992, -0.247049409881976, -0.24504900980195998, -0.24304860972194398, -0.24104820964192797, -0.23904780956191196, -0.23704740948189595, -0.23504700940187995, -0.23304660932186394, -0.23104620924184793, -0.22904580916183193, -0.22704540908181592, -0.2250450090017999, -0.2230446089217839, -0.2210442088417679, -0.21904380876175278, -0.21704340868173677, -0.21504300860172076, -0.21304260852170476, -0.21104220844168875, -0.20904180836167274, -0.20704140828165674, -0.20504100820164073, -0.20304060812162472, -0.20104020804160871, -0.1990398079615927, -0.1970394078815767, -0.1950390078015607, -0.19303860772154469, -0.19103820764152868, -0.18903780756151267, -0.18703740748149666, -0.18503700740148066, -0.18303660732146465, -0.18103620724144864, -0.17903580716143264, -0.17703540708141663, -0.17503500700140062, -0.17303460692138461, -0.1710342068413686, -0.1690338067613526, -0.1670334066813366, -0.1650330066013206, -0.16303260652130458, -0.16103220644128857, -0.15903180636127257, -0.15703140628125656, -0.15503100620124055, -0.15303060612122454, -0.15103020604120854, -0.14902980596119253, -0.14702940588117652, -0.14502900580116052, -0.1430286057211445, -0.1410282056411285, -0.1390278055611125, -0.1370274054810965, -0.13502700540108048, -0.13302660532106447, -0.13102620524104847, -0.12902580516103246, -0.12702540508101645, -0.12502500500100044, -0.12302460492098444, -0.12102420484096843, -0.11902380476095242, -0.11702340468093642, -0.11502300460092041, -0.1130226045209044, -0.1110222044408884, -0.10902180436087239, -0.10702140428085638, -0.10502100420084037, -0.10302060412082437, -0.10102020404080836, -0.09901980396079235, -0.09701940388077634, -0.09501900380076034, -0.09301860372074433, -0.09101820364072832, -0.08901780356071232, -0.08701740348069631, -0.0850170034006803, -0.0830166033206643, -0.08101620324064829, -0.07901580316063228, -0.07701540308061627, -0.07501500300060027, -0.07301460292058426, -0.07101420284056825, -0.06901380276055225, -0.06701340268053624, -0.06501300260052023, -0.06301260252050422, -0.06101220244048822, -0.05901180236047221, -0.0570114022804562, -0.055011002200440196, -0.05301060212042419, -0.05101020204040818, -0.049009801960392174, -0.04700940188037617, -0.04500900180036016, -0.04300860172034415, -0.041008201640328146, -0.03900780156031214, -0.03700740148029613, -0.035007001400280124, -0.03300660132026412, -0.03100620124024811, -0.029005801160232103, -0.027005401080216096, -0.02500500100020009, -0.023004600920184082, -0.021004200840168075, -0.019003800760152068, -0.01700340068013606, -0.015003000600120053, -0.013002600520104046, -0.011002200440088039, -0.009001800360072032, -0.007001400280056025, -0.005001000200040018, -0.0030006001200240107, -0.0010002000400080036, 0.0010002000400080036, 0.0030006001200240107, 0.005001000200040018, 0.007001400280056025, 0.009001800360072032, 0.011002200440088039, 0.013002600520104046, 0.015003000600120053, 0.01700340068013606, 0.019003800760152068, 0.021004200840168075, 0.023004600920184082, 0.02500500100020009, 0.027005401080216096, 0.029005801160232103, 0.03100620124024811, 0.03300660132026412, 0.035007001400280124, 0.03700740148029613, 0.03900780156031214, 0.041008201640328146, 0.04300860172034415, 0.04500900180036016, 0.04700940188037617, 0.049009801960392174, 0.05101020204040818, 0.05301060212042419, 0.055011002200440196, 0.0570114022804562, 0.05901180236047221, 0.06101220244048822, 0.06301260252050422, 0.06501300260052023, 0.06701340268053624, 0.06901380276055225, 0.07101420284056825, 0.07301460292058426, 0.07501500300060027, 0.07701540308061627, 0.07901580316063228, 0.08101620324064829, 0.0830166033206643, 0.0850170034006803, 0.08701740348069631, 0.08901780356071232, 0.09101820364072832, 0.09301860372074433, 0.09501900380076034, 0.09701940388077634, 0.09901980396079235, 0.10102020404080836, 0.10302060412082437, 0.10502100420084037, 0.10702140428085638, 0.10902180436087239, 0.1110222044408884, 0.1130226045209044, 0.11502300460092041, 0.11702340468093642, 0.11902380476095242, 0.12102420484096843, 0.12302460492098444, 0.12502500500100044, 0.12702540508101645, 0.12902580516103246, 0.13102620524104847, 0.13302660532106447, 0.13502700540108048, 0.1370274054810965, 0.1390278055611125, 0.1410282056411285, 0.1430286057211445, 0.14502900580116052, 0.14702940588117652, 0.14902980596119253, 0.15103020604120854, 0.15303060612122454, 0.15503100620124055, 0.15703140628125656, 0.15903180636127257, 0.16103220644128857, 0.16303260652130458, 0.1650330066013206, 0.1670334066813366, 0.1690338067613526, 0.1710342068413686, 0.17303460692138461, 0.17503500700140062, 0.17703540708141663, 0.17903580716143264, 0.18103620724144864, 0.18303660732146465, 0.18503700740148066, 0.18703740748149666, 0.18903780756151267, 0.19103820764152868, 0.19303860772154469, 0.1950390078015607, 0.1970394078815767, 0.1990398079615927, 0.20104020804160871, 0.20304060812162472, 0.20504100820164073, 0.20704140828165674, 0.20904180836167274, 0.21104220844168875, 0.21304260852170476, 0.21504300860172076, 0.21704340868173677, 0.21904380876175278, 0.22104420884176879, 0.2230446089217848, 0.2250450090018008, 0.2270454090818168, 0.22904580916183281, 0.23104620924184882, 0.23304660932186483, 0.23504700940187995, 0.23704740948189595, 0.23904780956191196, 0.24104820964192797, 0.24304860972194398, 0.24504900980195998, 0.247049409881976, 0.249049809961992, 0.251050210042008], "N/(2L)": [0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375]}}, "fig_03b": {"L=40": {"mu/J": [0.07101420284056825, 0.07301460292058426, 0.07501500300060027, 0.07701540308061627, 0.07901580316063228, 0.08101620324064829, 0.0830166033206643, 0.0850170034006803, 0.08701740348069631, 0.08901780356071232, 0.09101820364072832, 0.09301860372074433, 0.09501900380076034, 0.09701940388077634, 0.09901980396079235, 0.10102020404080836, 0.10302060412082437, 0.10502100420084037, 0.10702140428085638, 0.10902180436087239, 0.1110222044408884, 0.1130226045209044, 0.11502300460092041, 0.11702340468093642, 0.11902380476095242, 0.12102420484096843, 0.12302460492098444, 0.12502500500100044, 0.12702540508101645, 0.12902580516103246, 0.13102620524104847, 0.13302660532106447, 0.13502700540108048, 0.1370274054810965, 0.1390278055611125, 0.1410282056411285, 0.1430286057211445, 0.14502900580116052, 0.14702940588117652, 0.14902980596119253, 0.15103020604120854, 0.15303060612122454, 0.15503100620124055, 0.15703140628125656, 0.15903180636127257, 0.16103220644128857, 0.16303260652130458, 0.1650330066013206, 0.1670334066813366, 0.1690338067613526, 0.1710342068413686, 0.17303460692138461, 0.17503500700140062, 0.17703540708141663, 0.17903580716143264, 0.18103620724144864, 0.18303660732146465, 0.18503700740148066, 0.18703740748149666, 0.18903780756151267, 0.19103820764152868, 0.19303860772154469, 0.1950390078015607, 0.1970394078815767, 0.1990398079615927, 0.20104020804160871, 0.20304060812162472, 0.20504100820164073, 0.20704140828165674, 0.20904180836167274, 0.21104220844168875, 0.21304260852170476, 0.21504300860172076, 0.21704340868173677, 0.21904380876175278, 0.22104420884176879, 0.2230446089217848, 0.2250450090018008, 0.2270454090818168, 0.22904580916183281, 0.23104620924184882, 0.23304660932186483, 0.23504700940187995, 0.23704740948189595, 0.23904780956191196, 0.24104820964192797, 0.24304860972194398, 0.24504900980195998, 0.247049409881976, 0.249049809961992, 0.251050210042008, 0.253050610122024, 0.25505101020204, 0.257051410282056, 0.25905181036207203, 0.26105221044208804, 0.26305261052210405, 0.26505301060212005, 0.26705341068213606, 0.26905381076215207, 0.2710542108421681, 0.2730546109221841, 0.2750550110022001, 0.2770554110822161, 0.2790558111622321, 0.2810562112422481, 0.2830566113222641, 0.2850570114022801, 0.28705741148229613, 0.28905781156231214, 0.29105821164232815, 0.29305861172234415, 0.29505901180236016, 0.29705941188237617, 0.2990598119623922, 0.3010602120424082, 0.3030606121224242, 0.3050610122024402, 0.3070614122824562, 0.3090618123624722, 0.3110622124424882, 0.3130626125225042, 0.31506301260252023, 0.31706341268253624, 0.31906381276255225, 0.32106421284256825, 0.32306461292258426, 0.32506501300260027, 0.3270654130826163, 0.3290658131626323, 0.3310662132426483, 0.3330666133226643, 0.3350670134026803, 0.3370674134826963, 0.3390678135627123, 0.3410682136427283, 0.34306861372274433, 0.34506901380276034, 0.34706941388277635, 0.34906981396279235, 0.35107021404280836, 0.35307061412282437, 0.3550710142028404, 0.3570714142828564, 0.3590718143628724, 0.3610722144428884, 0.3630726145229044, 0.3650730146029204, 0.3670734146829364, 0.3690738147629524, 0.37107421484296843, 0.37307461492298444, 0.37507501500300044, 0.37707541508301645, 0.37907581516303246, 0.38107621524304847, 0.3830766153230645, 0.3850770154030805, 0.3870774154830965, 0.3890778155631125, 0.3910782156431285, 0.3930786157231445, 0.3950790158031605, 0.3970794158831765, 0.39907981596319253, 0.40108021604320854, 0.40308061612322454, 0.40508101620324055, 0.40708141628325656, 0.40908181636327257, 0.4110822164432886, 0.4130826165233046, 0.4150830166033206, 0.4170834166833366, 0.4190838167633526, 0.4210842168433686, 0.4230846169233846, 0.4250850170034006, 0.42708541708341663, 0.42908581716343264, 0.43108621724344864, 0.43308661732346465, 0.43508701740348066, 0.43708741748349667, 0.4390878175635127, 0.4410882176435287, 0.4430886177235447, 0.4450890178035607, 0.4470894178835767, 0.4490898179635927, 0.4510902180436087, 0.4530906181236247, 0.45509101820364073, 0.45709141828365674, 0.45909181836367274, 0.46109221844368875, 0.46309261852370476, 0.46509301860372076, 0.46709341868373677, 0.4690938187637528, 0.4710942188437688, 0.4730946189237848, 0.4750950190038008, 0.4770954190838168, 0.4790958191638328, 0.4810962192438488, 0.48309661932386483, 0.48509701940388084, 0.48709741948389684, 0.48909781956391285, 0.49109821964392886, 0.49309861972394486, 0.49509901980396087, 0.4970994198839769, 0.4990998199639929, 0.5011002200440089, 0.5031006201240249, 0.5051010202040409, 0.5071014202840569, 0.5091018203640729, 0.5111022204440889, 0.5131026205241049, 0.5151030206041209, 0.517103420684137, 0.519103820764153, 0.521104220844169, 0.523104620924185, 0.525105021004201, 0.527105421084217, 0.529105821164233, 0.531106221244249, 0.533106621324265, 0.535107021404281, 0.537107421484297, 0.539107821564313, 0.541108221644329, 0.543108621724345, 0.545109021804361, 0.5471094218843771, 0.5491098219643931, 0.5511102220444091, 0.5531106221244251, 0.5551110222044411, 0.5571114222844571, 0.5591118223644731, 0.5611122224444891, 0.5631126225245051, 0.5651130226045211, 0.5671134226845371, 0.5691138227645531, 0.5711142228445691, 0.5731146229245851, 0.5751150230046012, 0.5771154230846172, 0.5791158231646332, 0.5811162232446492, 0.5831166233246652, 0.5851170234046812, 0.5871174234846972, 0.5891178235647132, 0.5911182236447292, 0.5931186237247452, 0.5951190238047612, 0.5971194238847772, 0.5991198239647932, 0.6011202240448092, 0.6031206241248253, 0.6051210242048413, 0.6071214242848573, 0.6091218243648733, 0.6111222244448893, 0.6131226245249053, 0.6151230246049213, 0.6171234246849373, 0.6191238247649533, 0.6211242248449693, 0.6231246249249853, 0.6251250250050013, 0.6271254250850173, 0.6291258251650333, 0.6311262252450494, 0.6331266253250654, 0.6351270254050814, 0.6371274254850974, 0.6391278255651134, 0.6411282256451294, 0.6431286257251454, 0.6451290258051614, 0.6471294258851774, 0.6491298259651934, 0.6511302260452094, 0.6531306261252254, 0.6551310262052414, 0.6571314262852574, 0.6591318263652735, 0.6611322264452895, 0.6631326265253055, 0.6651330266053215, 0.6671334266853375, 0.6691338267653535, 0.6711342268453695, 0.6731346269253855, 0.6751350270054015, 0.6771354270854175, 0.6791358271654335, 0.6811362272454495, 0.6831366273254655, 0.6851370274054815, 0.6871374274854976, 0.6891378275655136, 0.6911382276455287, 0.6931386277255447, 0.6951390278055607, 0.6971394278855767, 0.6991398279655927, 0.7011402280456087, 0.7031406281256247, 0.7051410282056407, 0.7071414282856567, 0.7091418283656727, 0.7111422284456888, 0.7131426285257048, 0.7151430286057208, 0.7171434286857368, 0.7191438287657528, 0.7211442288457688, 0.7231446289257848, 0.7251450290058008, 0.7271454290858168, 0.7291458291658328, 0.7311462292458488, 0.7331466293258648, 0.7351470294058808, 0.7371474294858968, 0.7391478295659129, 0.7411482296459289, 0.7431486297259449, 0.7451490298059609, 0.7471494298859769, 0.7491498299659929, 0.7511502300460089, 0.7531506301260249, 0.7551510302060409, 0.7571514302860569, 0.7591518303660729, 0.7611522304460889, 0.7631526305261049, 0.7651530306061209, 0.767153430686137, 0.769153830766153, 0.771154230846169, 0.773154630926185, 0.775155031006201, 0.777155431086217, 0.779155831166233, 0.781156231246249, 0.783156631326265, 0.785157031406281, 0.787157431486297, 0.789157831566313, 0.791158231646329, 0.793158631726345, 0.795159031806361, 0.7971594318863771, 0.7991598319663931, 0.8011602320464091, 0.8031606321264251, 0.8051610322064411, 0.8071614322864571, 0.8091618323664731, 0.8111622324464891, 0.8131626325265051, 0.8151630326065211, 0.8171634326865371, 0.8191638327665531, 0.8211642328465691, 0.8231646329265851, 0.8251650330066012, 0.8271654330866172, 0.8291658331666332, 0.8311662332466492, 0.8331666333266652, 0.8351670334066812, 0.8371674334866972, 0.8391678335667132, 0.8411682336467292, 0.8431686337267452, 0.8451690338067612, 0.8471694338867772, 0.8491698339667932, 0.8511702340468092, 0.8531706341268253, 0.8551710342068413, 0.8571714342868573, 0.8591718343668733, 0.8611722344468893, 0.8631726345269053, 0.8651730346069213, 0.8671734346869373, 0.8691738347669533, 0.8711742348469693, 0.8731746349269853, 0.8751750350070013, 0.8771754350870173, 0.8791758351670333, 0.8811762352470494, 0.8831766353270654, 0.8851770354070814, 0.8871774354870974, 0.8891778355671134, 0.8911782356471294, 0.8931786357271454, 0.8951790358071614, 0.8971794358871774, 0.8991798359671934, 0.9011802360472094, 0.9031806361272254, 0.9051810362072414, 0.9071814362872574, 0.9091818363672735, 0.9111822364472895, 0.9131826365273055, 0.9151830366073215, 0.9171834366873375, 0.9191838367673535, 0.9211842368473695, 0.9231846369273855, 0.9251850370074015, 0.9271854370874175, 0.9291858371674335, 0.9311862372474495, 0.9331866373274655, 0.9351870374074815, 0.9371874374874976, 0.9391878375675136, 0.9411882376475296, 0.9431886377275456, 0.9451890378075616, 0.9471894378875776, 0.9491898379675936, 0.9511902380476096, 0.9531906381276256, 0.9551910382076416, 0.9571914382876576, 0.9591918383676736, 0.9611922384476896, 0.9631926385277056, 0.9651930386077217, 0.9671934386877377, 0.9691938387677537, 0.9711942388477697, 0.9731946389277857, 0.9751950390078017, 0.9771954390878177, 0.9791958391678337, 0.9811962392478497, 0.9831966393278657, 0.9851970394078817, 0.9871974394878977, 0.9891978395679137, 0.9911982396479297, 0.9931986397279458, 0.9951990398079618, 0.9971994398879778, 0.9991998399679938, 1.0012002400480098, 1.0032006401280258, 1.0052010402080418, 1.0072014402880578, 1.0092018403680738, 1.0112022404480898, 1.0132026405281058, 1.0152030406081218, 1.0172034406881378, 1.0192038407681538, 1.0212042408481699, 1.0232046409281859, 1.0252050410082019, 1.0272054410882179, 1.0292058411682339, 1.0312062412482499, 1.033206641328266, 1.035207041408282, 1.037207441488298, 1.039207841568314, 1.04120824164833, 1.043208641728346, 1.045209041808362, 1.047209441888378, 1.049209841968394, 1.05121024204841, 1.053210642128426, 1.055211042208442, 1.057211442288458, 1.059211842368474, 1.06121224244849, 1.063212642528506, 1.065213042608522, 1.067213442688538, 1.069213842768554, 1.07121424284857, 1.073214642928586, 1.075215043008602, 1.077215443088618, 1.079215843168634, 1.08121624324865, 1.083216643328666, 1.085217043408682, 1.087217443488698, 1.089217843568714, 1.09121824364873, 1.093218643728746, 1.0952190438087621, 1.0972194438887781, 1.0992198439687941, 1.1012202440488101, 1.1032206441288261, 1.1052210442088422, 1.1072214442888582, 1.1092218443688742, 1.1112222444488902, 1.1132226445289062, 1.1152230446089222, 1.1172234446889382, 1.1192238447689542, 1.1212242448489702, 1.1232246449289862, 1.1252250450090022, 1.1272254450890182, 1.1292258451690342, 1.1312262452490502, 1.1332266453290663, 1.1352270454090823, 1.1372274454890983, 1.1392278455691143, 1.1412282456491303, 1.1432286457291463, 1.1452290458091614, 1.1472294458891774, 1.1492298459691934, 1.1512302460492094, 1.1532306461292254, 1.1552310462092414, 1.1572314462892574, 1.1592318463692735, 1.1612322464492895, 1.1632326465293055, 1.1652330466093215, 1.1672334466893375, 1.1692338467693535, 1.1712342468493695, 1.1732346469293855, 1.1752350470094015, 1.1772354470894175, 1.1792358471694335, 1.1812362472494495, 1.1832366473294655, 1.1852370474094815, 1.1872374474894976, 1.1892378475695136, 1.1912382476495296, 1.1932386477295456, 1.1952390478095616, 1.1972394478895776, 1.1992398479695936, 1.2012402480496096, 1.2032406481296256, 1.2052410482096416, 1.2072414482896576, 1.2092418483696736, 1.2112422484496896, 1.2132426485297056, 1.2152430486097217, 1.2172434486897377, 1.2192438487697537, 1.2212442488497697, 1.2232446489297857, 1.2252450490098017, 1.2272454490898177, 1.2292458491698337, 1.2312462492498497, 1.2332466493298657, 1.2352470494098817, 1.2372474494898977, 1.2392478495699137, 1.2412482496499297, 1.2432486497299458, 1.2452490498099618, 1.2472494498899778, 1.2492498499699938, 1.2512502500500098, 1.2532506501300258, 1.2552510502100418, 1.2572514502900578, 1.2592518503700738, 1.2612522504500898, 1.2632526505301058, 1.2652530506101218, 1.2672534506901378, 1.2692538507701538, 1.2712542508501699, 1.2732546509301859, 1.2752550510102019, 1.2772554510902179, 1.2792558511702339, 1.28125625125025, 1.283256651330266, 1.285257051410282, 1.287257451490298, 1.289257851570314, 1.29125825165033, 1.293258651730346, 1.295259051810362, 1.297259451890378, 1.299259851970394, 1.30126025205041, 1.303260652130426, 1.305261052210442, 1.307261452290458, 1.309261852370474, 1.31126225245049, 1.313262652530506, 1.315263052610522, 1.317263452690538, 1.319263852770554, 1.32126425285057, 1.323264652930586, 1.325265053010602, 1.327265453090618, 1.329265853170634, 1.33126625325065, 1.333266653330666, 1.335267053410682, 1.337267453490698, 1.339267853570714, 1.34126825365073, 1.343268653730746, 1.3452690538107621, 1.3472694538907781, 1.3492698539707941, 1.3512702540508101, 1.3532706541308261, 1.3552710542108422, 1.3572714542908582, 1.3592718543708742, 1.3612722544508902, 1.3632726545309062, 1.3652730546109222, 1.3672734546909382, 1.3692738547709542, 1.3712742548509702, 1.3732746549309862, 1.3752750550110022, 1.3772754550910182, 1.3792758551710342, 1.3812762552510502, 1.3832766553310663, 1.3852770554110823, 1.3872774554910983, 1.3892778555711143, 1.3912782556511303, 1.3932786557311463, 1.3952790558111623, 1.3972794558911783, 1.3992798559711943, 1.4012802560512103, 1.4032806561312263, 1.4052810562112423, 1.4072814562912583, 1.4092818563712743, 1.4112822564512904, 1.4132826565313064, 1.4152830566113224, 1.4172834566913384, 1.4192838567713544, 1.4212842568513704, 1.4232846569313864, 1.4252850570114024, 1.4272854570914184, 1.4292858571714344, 1.4312862572514504, 1.4332866573314664, 1.4352870574114824, 1.4372874574914984, 1.4392878575715145, 1.4412882576515305, 1.4432886577315465, 1.4452890578115625, 1.4472894578915785, 1.4492898579715945, 1.4512902580516105, 1.4532906581316265, 1.4552910582116425, 1.4572914582916585, 1.4592918583716745, 1.4612922584516905, 1.4632926585317065, 1.4652930586117225, 1.4672934586917386, 1.4692938587717546, 1.4712942588517706, 1.4732946589317866, 1.4752950590118026, 1.4772954590918186, 1.4792958591718346, 1.4812962592518506, 1.4832966593318666, 1.4852970594118826, 1.4872974594918986, 1.4892978595719146, 1.4912982596519306, 1.4932986597319466, 1.4952990598119626, 1.4972994598919787, 1.4992998599719947, 1.5013002600520107, 1.5033006601320267, 1.5053010602120427, 1.5073014602920587, 1.5093018603720747, 1.5113022604520907, 1.5133026605321067, 1.5153030606121227, 1.5173034606921387, 1.5193038607721547, 1.5213042608521707, 1.5233046609321867, 1.5253050610122028, 1.5273054610922188, 1.5293058611722348, 1.5313062612522508, 1.5333066613322668, 1.5353070614122828, 1.5373074614922988, 1.5393078615723148, 1.5413082616523308, 1.5433086617323468, 1.5453090618123628, 1.5473094618923788, 1.5493098619723948, 1.5513102620524108, 1.5533106621324269, 1.5553110622124429, 1.5573114622924589, 1.5593118623724749, 1.5613122624524909, 1.563312662532507, 1.565313062612523, 1.567313462692539, 1.569313862772555, 1.571314262852571, 1.573314662932587, 1.575315063012603, 1.577315463092619, 1.579315863172635, 1.581316263252651, 1.583316663332667, 1.585317063412683, 1.587317463492699, 1.589317863572715, 1.591318263652731, 1.593318663732747, 1.595319063812763, 1.597319463892779, 1.599319863972795, 1.6013202640528101, 1.6033206641328261, 1.6053210642128422, 1.6073214642928582, 1.6093218643728742, 1.6113222644528902, 1.6133226645329062, 1.6153230646129222, 1.6173234646929382, 1.6193238647729542, 1.6213242648529702, 1.6233246649329862, 1.6253250650130022, 1.6273254650930182, 1.6293258651730342, 1.6313262652530502, 1.6333266653330663, 1.6353270654130823, 1.6373274654930983, 1.6393278655731143, 1.6413282656531303, 1.6433286657331463, 1.6453290658131623, 1.6473294658931783, 1.6493298659731943, 1.6513302660532103, 1.6533306661332263, 1.6553310662132423, 1.6573314662932583, 1.6593318663732743, 1.6613322664532904, 1.6633326665333064, 1.6653330666133224, 1.6673334666933384, 1.6693338667733544, 1.6713342668533704, 1.6733346669333864, 1.6753350670134024, 1.6773354670934184, 1.6793358671734344, 1.6813362672534504, 1.6833366673334664, 1.6853370674134824, 1.6873374674934984, 1.6893378675735145, 1.6913382676535305, 1.6933386677335465, 1.6953390678135625, 1.6973394678935785, 1.6993398679735945, 1.7013402680536105, 1.7033406681336265, 1.7053410682136425, 1.7073414682936585, 1.7093418683736745, 1.7113422684536905, 1.7133426685337065, 1.7153430686137225, 1.7173434686937386, 1.7193438687737546, 1.7213442688537706, 1.7233446689337866, 1.7253450690138026, 1.7273454690938186, 1.7293458691738346, 1.7313462692538506, 1.7333466693338666, 1.7353470694138826, 1.7373474694938986, 1.7393478695739146, 1.7413482696539306, 1.7433486697339466, 1.7453490698139627, 1.7473494698939787, 1.7493498699739947, 1.7513502700540107, 1.7533506701340267, 1.7553510702140427, 1.7573514702940587, 1.7593518703740747, 1.7613522704540907, 1.7633526705341067, 1.7653530706141227, 1.7673534706941387, 1.7693538707741547, 1.7713542708541707, 1.7733546709341867, 1.7753550710142028, 1.7773554710942188, 1.7793558711742348, 1.7813562712542508, 1.7833566713342668, 1.7853570714142828, 1.7873574714942988, 1.7893578715743148, 1.7913582716543308, 1.7933586717343468, 1.7953590718143628, 1.7973594718943788, 1.7993598719743948, 1.8013602720544108, 1.8033606721344269, 1.8053610722144429, 1.8073614722944589, 1.8093618723744749, 1.8113622724544909, 1.813362672534507, 1.815363072614523, 1.817363472694539, 1.819363872774555, 1.821364272854571, 1.823364672934587, 1.825365073014603, 1.827365473094619, 1.829365873174635, 1.831366273254651, 1.833366673334667, 1.835367073414683, 1.837367473494699, 1.839367873574715, 1.841368273654731, 1.843368673734747, 1.845369073814763, 1.847369473894779, 1.849369873974795, 1.851370274054811, 1.853370674134827, 1.855371074214843, 1.857371474294859, 1.859371874374875, 1.861372274454891, 1.863372674534907, 1.865373074614923, 1.867373474694939, 1.869373874774955, 1.871374274854971, 1.873374674934987, 1.8753750750150031, 1.8773754750950191, 1.8793758751750351, 1.8813762752550511, 1.8833766753350671, 1.8853770754150831, 1.8873774754950992, 1.8893778755751152, 1.8913782756551312, 1.8933786757351472, 1.8953790758151632, 1.8973794758951792, 1.8993798759751952, 1.9013802760552112, 1.9033806761352272, 1.9053810762152432, 1.9073814762952592, 1.9093818763752752, 1.9113822764552912, 1.9133826765353072], "N/(2L)": [0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875]}, "L=60": {"mu/J": [0.05301060212042419, 0.055011002200440196, 0.0570114022804562, 0.05901180236047221, 0.06101220244048822, 0.06301260252050422, 0.06501300260052023, 0.06701340268053624, 0.06901380276055225, 0.07101420284056825, 0.07301460292058426, 0.07501500300060027, 0.07701540308061627, 0.07901580316063228, 0.08101620324064829, 0.0830166033206643, 0.0850170034006803, 0.08701740348069631, 0.08901780356071232, 0.09101820364072832, 0.09301860372074433, 0.09501900380076034, 0.09701940388077634, 0.09901980396079235, 0.10102020404080836, 0.10302060412082437, 0.10502100420084037, 0.10702140428085638, 0.10902180436087239, 0.1110222044408884, 0.1130226045209044, 0.11502300460092041, 0.11702340468093642, 0.11902380476095242, 0.12102420484096843, 0.12302460492098444, 0.12502500500100044, 0.12702540508101645, 0.12902580516103246, 0.13102620524104847, 0.13302660532106447, 0.13502700540108048, 0.1370274054810965, 0.1390278055611125, 0.1410282056411285, 0.1430286057211445, 0.14502900580116052, 0.14702940588117652, 0.14902980596119253, 0.15103020604120854, 0.15303060612122454, 0.15503100620124055, 0.15703140628125656, 0.15903180636127257, 0.16103220644128857, 0.16303260652130458, 0.1650330066013206, 0.1670334066813366, 0.1690338067613526, 0.1710342068413686, 0.17303460692138461, 0.17503500700140062, 0.17703540708141663, 0.17903580716143264, 0.18103620724144864, 0.18303660732146465, 0.18503700740148066, 0.18703740748149666, 0.18903780756151267, 0.19103820764152868, 0.19303860772154469, 0.1950390078015607, 0.1970394078815767, 0.1990398079615927, 0.20104020804160871, 0.20304060812162472, 0.20504100820164073, 0.20704140828165674, 0.20904180836167274, 0.21104220844168875, 0.21304260852170476, 0.21504300860172076, 0.21704340868173677, 0.21904380876175278, 0.22104420884176879, 0.2230446089217848, 0.2250450090018008, 0.2270454090818168, 0.22904580916183281, 0.23104620924184882, 0.23304660932186483, 0.23504700940187995, 0.23704740948189595, 0.23904780956191196, 0.24104820964192797, 0.24304860972194398, 0.24504900980195998, 0.247049409881976, 0.249049809961992, 0.251050210042008, 0.253050610122024, 0.25505101020204, 0.257051410282056, 0.25905181036207203, 0.26105221044208804, 0.26305261052210405, 0.26505301060212005, 0.26705341068213606, 0.26905381076215207, 0.2710542108421681, 0.2730546109221841, 0.2750550110022001, 0.2770554110822161, 0.2790558111622321, 0.2810562112422481, 0.2830566113222641, 0.2850570114022801, 0.28705741148229613, 0.28905781156231214, 0.29105821164232815, 0.29305861172234415, 0.29505901180236016, 0.29705941188237617, 0.2990598119623922, 0.3010602120424082, 0.3030606121224242, 0.3050610122024402, 0.3070614122824562, 0.3090618123624722, 0.3110622124424882, 0.3130626125225042, 0.31506301260252023, 0.31706341268253624, 0.31906381276255225, 0.32106421284256825, 0.32306461292258426, 0.32506501300260027, 0.3270654130826163, 0.3290658131626323, 0.3310662132426483, 0.3330666133226643, 0.3350670134026803, 0.3370674134826963, 0.3390678135627123, 0.3410682136427283, 0.34306861372274433, 0.34506901380276034, 0.34706941388277635, 0.34906981396279235, 0.35107021404280836, 0.35307061412282437, 0.3550710142028404, 0.3570714142828564, 0.3590718143628724, 0.3610722144428884, 0.3630726145229044, 0.3650730146029204, 0.3670734146829364, 0.3690738147629524, 0.37107421484296843, 0.37307461492298444, 0.37507501500300044, 0.37707541508301645, 0.37907581516303246, 0.38107621524304847, 0.3830766153230645, 0.3850770154030805, 0.3870774154830965, 0.3890778155631125, 0.3910782156431285, 0.3930786157231445, 0.3950790158031605, 0.3970794158831765, 0.39907981596319253, 0.40108021604320854, 0.40308061612322454, 0.40508101620324055, 0.40708141628325656, 0.40908181636327257, 0.4110822164432886, 0.4130826165233046, 0.4150830166033206, 0.4170834166833366, 0.4190838167633526, 0.4210842168433686, 0.4230846169233846, 0.4250850170034006, 0.42708541708341663, 0.42908581716343264, 0.43108621724344864, 0.43308661732346465, 0.43508701740348066, 0.43708741748349667, 0.4390878175635127, 0.4410882176435287, 0.4430886177235447, 0.4450890178035607, 0.4470894178835767, 0.4490898179635927, 0.4510902180436087, 0.4530906181236247, 0.45509101820364073, 0.45709141828365674, 0.45909181836367274, 0.46109221844368875, 0.46309261852370476, 0.46509301860372076, 0.46709341868373677, 0.4690938187637528, 0.4710942188437688, 0.4730946189237848, 0.4750950190038008, 0.4770954190838168, 0.4790958191638328, 0.4810962192438488, 0.48309661932386483, 0.48509701940388084, 0.48709741948389684, 0.48909781956391285, 0.49109821964392886, 0.49309861972394486, 0.49509901980396087, 0.4970994198839769, 0.4990998199639929, 0.5011002200440089, 0.5031006201240249, 0.5051010202040409, 0.5071014202840569, 0.5091018203640729, 0.5111022204440889, 0.5131026205241049, 0.5151030206041209, 0.517103420684137, 0.519103820764153, 0.521104220844169, 0.523104620924185, 0.525105021004201, 0.527105421084217, 0.529105821164233, 0.531106221244249, 0.533106621324265, 0.535107021404281, 0.537107421484297, 0.539107821564313, 0.541108221644329, 0.543108621724345, 0.545109021804361, 0.5471094218843771, 0.5491098219643931, 0.5511102220444091, 0.5531106221244251, 0.5551110222044411, 0.5571114222844571, 0.5591118223644731, 0.5611122224444891, 0.5631126225245051, 0.5651130226045211, 0.5671134226845371, 0.5691138227645531, 0.5711142228445691, 0.5731146229245851, 0.5751150230046012, 0.5771154230846172, 0.5791158231646332, 0.5811162232446492, 0.5831166233246652, 0.5851170234046812, 0.5871174234846972, 0.5891178235647132, 0.5911182236447292, 0.5931186237247452, 0.5951190238047612, 0.5971194238847772, 0.5991198239647932, 0.6011202240448092, 0.6031206241248253, 0.6051210242048413, 0.6071214242848573, 0.6091218243648733, 0.6111222244448893, 0.6131226245249053, 0.6151230246049213, 0.6171234246849373, 0.6191238247649533, 0.6211242248449693, 0.6231246249249853, 0.6251250250050013, 0.6271254250850173, 0.6291258251650333, 0.6311262252450494, 0.6331266253250654, 0.6351270254050814, 0.6371274254850974, 0.6391278255651134, 0.6411282256451294, 0.6431286257251454, 0.6451290258051614, 0.6471294258851774, 0.6491298259651934, 0.6511302260452094, 0.6531306261252254, 0.6551310262052414, 0.6571314262852574, 0.6591318263652735, 0.6611322264452895, 0.6631326265253055, 0.6651330266053215, 0.6671334266853375, 0.6691338267653535, 0.6711342268453695, 0.6731346269253855, 0.6751350270054015, 0.6771354270854175, 0.6791358271654335, 0.6811362272454495, 0.6831366273254655, 0.6851370274054815, 0.6871374274854976, 0.6891378275655136, 0.6911382276455287, 0.6931386277255447, 0.6951390278055607, 0.6971394278855767, 0.6991398279655927, 0.7011402280456087, 0.7031406281256247, 0.7051410282056407, 0.7071414282856567, 0.7091418283656727, 0.7111422284456888, 0.7131426285257048, 0.7151430286057208, 0.7171434286857368, 0.7191438287657528, 0.7211442288457688, 0.7231446289257848, 0.7251450290058008, 0.7271454290858168, 0.7291458291658328, 0.7311462292458488, 0.7331466293258648, 0.7351470294058808, 0.7371474294858968, 0.7391478295659129, 0.7411482296459289, 0.7431486297259449, 0.7451490298059609, 0.7471494298859769, 0.7491498299659929, 0.7511502300460089, 0.7531506301260249, 0.7551510302060409, 0.7571514302860569, 0.7591518303660729, 0.7611522304460889, 0.7631526305261049, 0.7651530306061209, 0.767153430686137, 0.769153830766153, 0.771154230846169, 0.773154630926185, 0.775155031006201, 0.777155431086217, 0.779155831166233, 0.781156231246249, 0.783156631326265, 0.785157031406281, 0.787157431486297, 0.789157831566313, 0.791158231646329, 0.793158631726345, 0.795159031806361, 0.7971594318863771, 0.7991598319663931, 0.8011602320464091, 0.8031606321264251, 0.8051610322064411, 0.8071614322864571, 0.8091618323664731, 0.8111622324464891, 0.8131626325265051, 0.8151630326065211, 0.8171634326865371, 0.8191638327665531, 0.8211642328465691, 0.8231646329265851, 0.8251650330066012, 0.8271654330866172, 0.8291658331666332, 0.8311662332466492, 0.8331666333266652, 0.8351670334066812, 0.8371674334866972, 0.8391678335667132, 0.8411682336467292, 0.8431686337267452, 0.8451690338067612, 0.8471694338867772, 0.8491698339667932, 0.8511702340468092, 0.8531706341268253, 0.8551710342068413, 0.8571714342868573, 0.8591718343668733, 0.8611722344468893, 0.8631726345269053, 0.8651730346069213, 0.8671734346869373, 0.8691738347669533, 0.8711742348469693, 0.8731746349269853, 0.8751750350070013, 0.8771754350870173, 0.8791758351670333, 0.8811762352470494, 0.8831766353270654, 0.8851770354070814, 0.8871774354870974, 0.8891778355671134, 0.8911782356471294, 0.8931786357271454, 0.8951790358071614, 0.8971794358871774, 0.8991798359671934, 0.9011802360472094, 0.9031806361272254, 0.9051810362072414, 0.9071814362872574, 0.9091818363672735, 0.9111822364472895, 0.9131826365273055, 0.9151830366073215, 0.9171834366873375, 0.9191838367673535, 0.9211842368473695, 0.9231846369273855, 0.9251850370074015, 0.9271854370874175, 0.9291858371674335, 0.9311862372474495, 0.9331866373274655, 0.9351870374074815, 0.9371874374874976, 0.9391878375675136, 0.9411882376475296, 0.9431886377275456, 0.9451890378075616, 0.9471894378875776, 0.9491898379675936, 0.9511902380476096, 0.9531906381276256, 0.9551910382076416, 0.9571914382876576, 0.9591918383676736, 0.9611922384476896, 0.9631926385277056, 0.9651930386077217, 0.9671934386877377, 0.9691938387677537, 0.9711942388477697, 0.9731946389277857, 0.9751950390078017, 0.9771954390878177, 0.9791958391678337, 0.9811962392478497, 0.9831966393278657, 0.9851970394078817, 0.9871974394878977, 0.9891978395679137, 0.9911982396479297, 0.9931986397279458, 0.9951990398079618, 0.9971994398879778, 0.9991998399679938, 1.0012002400480098, 1.0032006401280258, 1.0052010402080418, 1.0072014402880578, 1.0092018403680738, 1.0112022404480898, 1.0132026405281058, 1.0152030406081218, 1.0172034406881378, 1.0192038407681538, 1.0212042408481699, 1.0232046409281859, 1.0252050410082019, 1.0272054410882179, 1.0292058411682339, 1.0312062412482499, 1.033206641328266, 1.035207041408282, 1.037207441488298, 1.039207841568314, 1.04120824164833, 1.043208641728346, 1.045209041808362, 1.047209441888378, 1.049209841968394, 1.05121024204841, 1.053210642128426, 1.055211042208442, 1.057211442288458, 1.059211842368474, 1.06121224244849, 1.063212642528506, 1.065213042608522, 1.067213442688538, 1.069213842768554, 1.07121424284857, 1.073214642928586, 1.075215043008602, 1.077215443088618, 1.079215843168634, 1.08121624324865, 1.083216643328666, 1.085217043408682, 1.087217443488698, 1.089217843568714, 1.09121824364873, 1.093218643728746, 1.0952190438087621, 1.0972194438887781, 1.0992198439687941, 1.1012202440488101, 1.1032206441288261, 1.1052210442088422, 1.1072214442888582, 1.1092218443688742, 1.1112222444488902, 1.1132226445289062, 1.1152230446089222, 1.1172234446889382, 1.1192238447689542, 1.1212242448489702, 1.1232246449289862, 1.1252250450090022, 1.1272254450890182, 1.1292258451690342, 1.1312262452490502, 1.1332266453290663, 1.1352270454090823, 1.1372274454890983, 1.1392278455691143, 1.1412282456491303, 1.1432286457291463, 1.1452290458091614, 1.1472294458891774, 1.1492298459691934, 1.1512302460492094, 1.1532306461292254, 1.1552310462092414, 1.1572314462892574, 1.1592318463692735, 1.1612322464492895, 1.1632326465293055, 1.1652330466093215, 1.1672334466893375, 1.1692338467693535, 1.1712342468493695, 1.1732346469293855, 1.1752350470094015, 1.1772354470894175, 1.1792358471694335, 1.1812362472494495, 1.1832366473294655, 1.1852370474094815, 1.1872374474894976, 1.1892378475695136, 1.1912382476495296, 1.1932386477295456, 1.1952390478095616, 1.1972394478895776, 1.1992398479695936, 1.2012402480496096, 1.2032406481296256, 1.2052410482096416, 1.2072414482896576, 1.2092418483696736, 1.2112422484496896, 1.2132426485297056, 1.2152430486097217, 1.2172434486897377, 1.2192438487697537, 1.2212442488497697, 1.2232446489297857, 1.2252450490098017, 1.2272454490898177, 1.2292458491698337, 1.2312462492498497, 1.2332466493298657, 1.2352470494098817, 1.2372474494898977, 1.2392478495699137, 1.2412482496499297, 1.2432486497299458, 1.2452490498099618, 1.2472494498899778, 1.2492498499699938, 1.2512502500500098, 1.2532506501300258, 1.2552510502100418, 1.2572514502900578, 1.2592518503700738, 1.2612522504500898, 1.2632526505301058, 1.2652530506101218, 1.2672534506901378, 1.2692538507701538, 1.2712542508501699, 1.2732546509301859, 1.2752550510102019, 1.2772554510902179, 1.2792558511702339, 1.28125625125025, 1.283256651330266, 1.285257051410282, 1.287257451490298, 1.289257851570314, 1.29125825165033, 1.293258651730346, 1.295259051810362, 1.297259451890378, 1.299259851970394, 1.30126025205041, 1.303260652130426, 1.305261052210442, 1.307261452290458, 1.309261852370474, 1.31126225245049, 1.313262652530506, 1.315263052610522, 1.317263452690538, 1.319263852770554, 1.32126425285057, 1.323264652930586, 1.325265053010602, 1.327265453090618, 1.329265853170634, 1.33126625325065, 1.333266653330666, 1.335267053410682, 1.337267453490698, 1.339267853570714, 1.34126825365073, 1.343268653730746, 1.3452690538107621, 1.3472694538907781, 1.3492698539707941, 1.3512702540508101, 1.3532706541308261, 1.3552710542108422, 1.3572714542908582, 1.3592718543708742, 1.3612722544508902, 1.3632726545309062, 1.3652730546109222, 1.3672734546909382, 1.3692738547709542, 1.3712742548509702, 1.3732746549309862, 1.3752750550110022, 1.3772754550910182, 1.3792758551710342, 1.3812762552510502, 1.3832766553310663, 1.3852770554110823, 1.3872774554910983, 1.3892778555711143, 1.3912782556511303, 1.3932786557311463, 1.3952790558111623, 1.3972794558911783, 1.3992798559711943, 1.4012802560512103, 1.4032806561312263, 1.4052810562112423, 1.4072814562912583, 1.4092818563712743, 1.4112822564512904, 1.4132826565313064, 1.4152830566113224, 1.4172834566913384, 1.4192838567713544, 1.4212842568513704, 1.4232846569313864, 1.4252850570114024, 1.4272854570914184, 1.4292858571714344, 1.4312862572514504, 1.4332866573314664, 1.4352870574114824, 1.4372874574914984, 1.4392878575715145, 1.4412882576515305, 1.4432886577315465, 1.4452890578115625, 1.4472894578915785, 1.4492898579715945, 1.4512902580516105, 1.4532906581316265, 1.4552910582116425, 1.4572914582916585, 1.4592918583716745, 1.4612922584516905, 1.4632926585317065, 1.4652930586117225, 1.4672934586917386, 1.4692938587717546, 1.4712942588517706, 1.4732946589317866, 1.4752950590118026, 1.4772954590918186, 1.4792958591718346, 1.4812962592518506, 1.4832966593318666, 1.4852970594118826, 1.4872974594918986, 1.4892978595719146, 1.4912982596519306, 1.4932986597319466, 1.4952990598119626, 1.4972994598919787, 1.4992998599719947, 1.5013002600520107, 1.5033006601320267, 1.5053010602120427, 1.5073014602920587, 1.5093018603720747, 1.5113022604520907, 1.5133026605321067, 1.5153030606121227, 1.5173034606921387, 1.5193038607721547, 1.5213042608521707, 1.5233046609321867, 1.5253050610122028, 1.5273054610922188, 1.5293058611722348, 1.5313062612522508, 1.5333066613322668, 1.5353070614122828, 1.5373074614922988, 1.5393078615723148, 1.5413082616523308, 1.5433086617323468, 1.5453090618123628, 1.5473094618923788, 1.5493098619723948, 1.5513102620524108, 1.5533106621324269, 1.5553110622124429, 1.5573114622924589, 1.5593118623724749, 1.5613122624524909, 1.563312662532507, 1.565313062612523, 1.567313462692539, 1.569313862772555, 1.571314262852571, 1.573314662932587, 1.575315063012603, 1.577315463092619, 1.579315863172635, 1.581316263252651, 1.583316663332667, 1.585317063412683, 1.587317463492699, 1.589317863572715, 1.591318263652731, 1.593318663732747, 1.595319063812763, 1.597319463892779, 1.599319863972795, 1.6013202640528101, 1.6033206641328261, 1.6053210642128422, 1.6073214642928582, 1.6093218643728742, 1.6113222644528902, 1.6133226645329062, 1.6153230646129222, 1.6173234646929382, 1.6193238647729542, 1.6213242648529702, 1.6233246649329862, 1.6253250650130022, 1.6273254650930182, 1.6293258651730342, 1.6313262652530502, 1.6333266653330663, 1.6353270654130823, 1.6373274654930983, 1.6393278655731143, 1.6413282656531303, 1.6433286657331463, 1.6453290658131623, 1.6473294658931783, 1.6493298659731943, 1.6513302660532103, 1.6533306661332263, 1.6553310662132423, 1.6573314662932583, 1.6593318663732743, 1.6613322664532904, 1.6633326665333064, 1.6653330666133224, 1.6673334666933384, 1.6693338667733544, 1.6713342668533704, 1.6733346669333864, 1.6753350670134024, 1.6773354670934184, 1.6793358671734344, 1.6813362672534504, 1.6833366673334664, 1.6853370674134824, 1.6873374674934984, 1.6893378675735145, 1.6913382676535305, 1.6933386677335465, 1.6953390678135625, 1.6973394678935785, 1.6993398679735945, 1.7013402680536105, 1.7033406681336265, 1.7053410682136425, 1.7073414682936585, 1.7093418683736745, 1.7113422684536905, 1.7133426685337065, 1.7153430686137225, 1.7173434686937386, 1.7193438687737546, 1.7213442688537706, 1.7233446689337866, 1.7253450690138026, 1.7273454690938186, 1.7293458691738346, 1.7313462692538506, 1.7333466693338666, 1.7353470694138826, 1.7373474694938986, 1.7393478695739146, 1.7413482696539306, 1.7433486697339466, 1.7453490698139627, 1.7473494698939787, 1.7493498699739947, 1.7513502700540107, 1.7533506701340267, 1.7553510702140427, 1.7573514702940587, 1.7593518703740747, 1.7613522704540907, 1.7633526705341067, 1.7653530706141227, 1.7673534706941387, 1.7693538707741547, 1.7713542708541707, 1.7733546709341867, 1.7753550710142028, 1.7773554710942188, 1.7793558711742348, 1.7813562712542508, 1.7833566713342668, 1.7853570714142828, 1.7873574714942988, 1.7893578715743148, 1.7913582716543308, 1.7933586717343468, 1.7953590718143628, 1.7973594718943788, 1.7993598719743948, 1.8013602720544108, 1.8033606721344269, 1.8053610722144429, 1.8073614722944589, 1.8093618723744749, 1.8113622724544909, 1.813362672534507, 1.815363072614523, 1.817363472694539, 1.819363872774555, 1.821364272854571, 1.823364672934587, 1.825365073014603, 1.827365473094619, 1.829365873174635, 1.831366273254651, 1.833366673334667, 1.835367073414683, 1.837367473494699, 1.839367873574715, 1.841368273654731, 1.843368673734747, 1.845369073814763, 1.847369473894779, 1.849369873974795, 1.851370274054811, 1.853370674134827, 1.855371074214843, 1.857371474294859, 1.859371874374875, 1.861372274454891, 1.863372674534907, 1.865373074614923, 1.867373474694939, 1.869373874774955, 1.871374274854971, 1.873374674934987, 1.8753750750150031, 1.8773754750950191, 1.8793758751750351, 1.8813762752550511, 1.8833766753350671, 1.8853770754150831, 1.8873774754950992, 1.8893778755751152, 1.8913782756551312, 1.8933786757351472, 1.8953790758151632, 1.8973794758951792, 1.8993798759751952, 1.9013802760552112, 1.9033806761352272, 1.9053810762152432, 1.9073814762952592, 1.9093818763752752, 1.9113822764552912, 1.9133826765353072, 1.9153830766153233], "N/(2L)": [0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667]}, "L=80": {"mu/J": [0.04300860172034415, 0.04500900180036016, 0.04700940188037617, 0.049009801960392174, 0.05101020204040818, 0.05301060212042419, 0.055011002200440196, 0.0570114022804562, 0.05901180236047221, 0.06101220244048822, 0.06301260252050422, 0.06501300260052023, 0.06701340268053624, 0.06901380276055225, 0.07101420284056825, 0.07301460292058426, 0.07501500300060027, 0.07701540308061627, 0.07901580316063228, 0.08101620324064829, 0.0830166033206643, 0.0850170034006803, 0.08701740348069631, 0.08901780356071232, 0.09101820364072832, 0.09301860372074433, 0.09501900380076034, 0.09701940388077634, 0.09901980396079235, 0.10102020404080836, 0.10302060412082437, 0.10502100420084037, 0.10702140428085638, 0.10902180436087239, 0.1110222044408884, 0.1130226045209044, 0.11502300460092041, 0.11702340468093642, 0.11902380476095242, 0.12102420484096843, 0.12302460492098444, 0.12502500500100044, 0.12702540508101645, 0.12902580516103246, 0.13102620524104847, 0.13302660532106447, 0.13502700540108048, 0.1370274054810965, 0.1390278055611125, 0.1410282056411285, 0.1430286057211445, 0.14502900580116052, 0.14702940588117652, 0.14902980596119253, 0.15103020604120854, 0.15303060612122454, 0.15503100620124055, 0.15703140628125656, 0.15903180636127257, 0.16103220644128857, 0.16303260652130458, 0.1650330066013206, 0.1670334066813366, 0.1690338067613526, 0.1710342068413686, 0.17303460692138461, 0.17503500700140062, 0.17703540708141663, 0.17903580716143264, 0.18103620724144864, 0.18303660732146465, 0.18503700740148066, 0.18703740748149666, 0.18903780756151267, 0.19103820764152868, 0.19303860772154469, 0.1950390078015607, 0.1970394078815767, 0.1990398079615927, 0.20104020804160871, 0.20304060812162472, 0.20504100820164073, 0.20704140828165674, 0.20904180836167274, 0.21104220844168875, 0.21304260852170476, 0.21504300860172076, 0.21704340868173677, 0.21904380876175278, 0.22104420884176879, 0.2230446089217848, 0.2250450090018008, 0.2270454090818168, 0.22904580916183281, 0.23104620924184882, 0.23304660932186483, 0.23504700940187995, 0.23704740948189595, 0.23904780956191196, 0.24104820964192797, 0.24304860972194398, 0.24504900980195998, 0.247049409881976, 0.249049809961992, 0.251050210042008, 0.253050610122024, 0.25505101020204, 0.257051410282056, 0.25905181036207203, 0.26105221044208804, 0.26305261052210405, 0.26505301060212005, 0.26705341068213606, 0.26905381076215207, 0.2710542108421681, 0.2730546109221841, 0.2750550110022001, 0.2770554110822161, 0.2790558111622321, 0.2810562112422481, 0.2830566113222641, 0.2850570114022801, 0.28705741148229613, 0.28905781156231214, 0.29105821164232815, 0.29305861172234415, 0.29505901180236016, 0.29705941188237617, 0.2990598119623922, 0.3010602120424082, 0.3030606121224242, 0.3050610122024402, 0.3070614122824562, 0.3090618123624722, 0.3110622124424882, 0.3130626125225042, 0.31506301260252023, 0.31706341268253624, 0.31906381276255225, 0.32106421284256825, 0.32306461292258426, 0.32506501300260027, 0.3270654130826163, 0.3290658131626323, 0.3310662132426483, 0.3330666133226643, 0.3350670134026803, 0.3370674134826963, 0.3390678135627123, 0.3410682136427283, 0.34306861372274433, 0.34506901380276034, 0.34706941388277635, 0.34906981396279235, 0.35107021404280836, 0.35307061412282437, 0.3550710142028404, 0.3570714142828564, 0.3590718143628724, 0.3610722144428884, 0.3630726145229044, 0.3650730146029204, 0.3670734146829364, 0.3690738147629524, 0.37107421484296843, 0.37307461492298444, 0.37507501500300044, 0.37707541508301645, 0.37907581516303246, 0.38107621524304847, 0.3830766153230645, 0.3850770154030805, 0.3870774154830965, 0.3890778155631125, 0.3910782156431285, 0.3930786157231445, 0.3950790158031605, 0.3970794158831765, 0.39907981596319253, 0.40108021604320854, 0.40308061612322454, 0.40508101620324055, 0.40708141628325656, 0.40908181636327257, 0.4110822164432886, 0.4130826165233046, 0.4150830166033206, 0.4170834166833366, 0.4190838167633526, 0.4210842168433686, 0.4230846169233846, 0.4250850170034006, 0.42708541708341663, 0.42908581716343264, 0.43108621724344864, 0.43308661732346465, 0.43508701740348066, 0.43708741748349667, 0.4390878175635127, 0.4410882176435287, 0.4430886177235447, 0.4450890178035607, 0.4470894178835767, 0.4490898179635927, 0.4510902180436087, 0.4530906181236247, 0.45509101820364073, 0.45709141828365674, 0.45909181836367274, 0.46109221844368875, 0.46309261852370476, 0.46509301860372076, 0.46709341868373677, 0.4690938187637528, 0.4710942188437688, 0.4730946189237848, 0.4750950190038008, 0.4770954190838168, 0.4790958191638328, 0.4810962192438488, 0.48309661932386483, 0.48509701940388084, 0.48709741948389684, 0.48909781956391285, 0.49109821964392886, 0.49309861972394486, 0.49509901980396087, 0.4970994198839769, 0.4990998199639929, 0.5011002200440089, 0.5031006201240249, 0.5051010202040409, 0.5071014202840569, 0.5091018203640729, 0.5111022204440889, 0.5131026205241049, 0.5151030206041209, 0.517103420684137, 0.519103820764153, 0.521104220844169, 0.523104620924185, 0.525105021004201, 0.527105421084217, 0.529105821164233, 0.531106221244249, 0.533106621324265, 0.535107021404281, 0.537107421484297, 0.539107821564313, 0.541108221644329, 0.543108621724345, 0.545109021804361, 0.5471094218843771, 0.5491098219643931, 0.5511102220444091, 0.5531106221244251, 0.5551110222044411, 0.5571114222844571, 0.5591118223644731, 0.5611122224444891, 0.5631126225245051, 0.5651130226045211, 0.5671134226845371, 0.5691138227645531, 0.5711142228445691, 0.5731146229245851, 0.5751150230046012, 0.5771154230846172, 0.5791158231646332, 0.5811162232446492, 0.5831166233246652, 0.5851170234046812, 0.5871174234846972, 0.5891178235647132, 0.5911182236447292, 0.5931186237247452, 0.5951190238047612, 0.5971194238847772, 0.5991198239647932, 0.6011202240448092, 0.6031206241248253, 0.6051210242048413, 0.6071214242848573, 0.6091218243648733, 0.6111222244448893, 0.6131226245249053, 0.6151230246049213, 0.6171234246849373, 0.6191238247649533, 0.6211242248449693, 0.6231246249249853, 0.6251250250050013, 0.6271254250850173, 0.6291258251650333, 0.6311262252450494, 0.6331266253250654, 0.6351270254050814, 0.6371274254850974, 0.6391278255651134, 0.6411282256451294, 0.6431286257251454, 0.6451290258051614, 0.6471294258851774, 0.6491298259651934, 0.6511302260452094, 0.6531306261252254, 0.6551310262052414, 0.6571314262852574, 0.6591318263652735, 0.6611322264452895, 0.6631326265253055, 0.6651330266053215, 0.6671334266853375, 0.6691338267653535, 0.6711342268453695, 0.6731346269253855, 0.6751350270054015, 0.6771354270854175, 0.6791358271654335, 0.6811362272454495, 0.6831366273254655, 0.6851370274054815, 0.6871374274854976, 0.6891378275655136, 0.6911382276455287, 0.6931386277255447, 0.6951390278055607, 0.6971394278855767, 0.6991398279655927, 0.7011402280456087, 0.7031406281256247, 0.7051410282056407, 0.7071414282856567, 0.7091418283656727, 0.7111422284456888, 0.7131426285257048, 0.7151430286057208, 0.7171434286857368, 0.7191438287657528, 0.7211442288457688, 0.7231446289257848, 0.7251450290058008, 0.7271454290858168, 0.7291458291658328, 0.7311462292458488, 0.7331466293258648, 0.7351470294058808, 0.7371474294858968, 0.7391478295659129, 0.7411482296459289, 0.7431486297259449, 0.7451490298059609, 0.7471494298859769, 0.7491498299659929, 0.7511502300460089, 0.7531506301260249, 0.7551510302060409, 0.7571514302860569, 0.7591518303660729, 0.7611522304460889, 0.7631526305261049, 0.7651530306061209, 0.767153430686137, 0.769153830766153, 0.771154230846169, 0.773154630926185, 0.775155031006201, 0.777155431086217, 0.779155831166233, 0.781156231246249, 0.783156631326265, 0.785157031406281, 0.787157431486297, 0.789157831566313, 0.791158231646329, 0.793158631726345, 0.795159031806361, 0.7971594318863771, 0.7991598319663931, 0.8011602320464091, 0.8031606321264251, 0.8051610322064411, 0.8071614322864571, 0.8091618323664731, 0.8111622324464891, 0.8131626325265051, 0.8151630326065211, 0.8171634326865371, 0.8191638327665531, 0.8211642328465691, 0.8231646329265851, 0.8251650330066012, 0.8271654330866172, 0.8291658331666332, 0.8311662332466492, 0.8331666333266652, 0.8351670334066812, 0.8371674334866972, 0.8391678335667132, 0.8411682336467292, 0.8431686337267452, 0.8451690338067612, 0.8471694338867772, 0.8491698339667932, 0.8511702340468092, 0.8531706341268253, 0.8551710342068413, 0.8571714342868573, 0.8591718343668733, 0.8611722344468893, 0.8631726345269053, 0.8651730346069213, 0.8671734346869373, 0.8691738347669533, 0.8711742348469693, 0.8731746349269853, 0.8751750350070013, 0.8771754350870173, 0.8791758351670333, 0.8811762352470494, 0.8831766353270654, 0.8851770354070814, 0.8871774354870974, 0.8891778355671134, 0.8911782356471294, 0.8931786357271454, 0.8951790358071614, 0.8971794358871774, 0.8991798359671934, 0.9011802360472094, 0.9031806361272254, 0.9051810362072414, 0.9071814362872574, 0.9091818363672735, 0.9111822364472895, 0.9131826365273055, 0.9151830366073215, 0.9171834366873375, 0.9191838367673535, 0.9211842368473695, 0.9231846369273855, 0.9251850370074015, 0.9271854370874175, 0.9291858371674335, 0.9311862372474495, 0.9331866373274655, 0.9351870374074815, 0.9371874374874976, 0.9391878375675136, 0.9411882376475296, 0.9431886377275456, 0.9451890378075616, 0.9471894378875776, 0.9491898379675936, 0.9511902380476096, 0.9531906381276256, 0.9551910382076416, 0.9571914382876576, 0.9591918383676736, 0.9611922384476896, 0.9631926385277056, 0.9651930386077217, 0.9671934386877377, 0.9691938387677537, 0.9711942388477697, 0.9731946389277857, 0.9751950390078017, 0.9771954390878177, 0.9791958391678337, 0.9811962392478497, 0.9831966393278657, 0.9851970394078817, 0.9871974394878977, 0.9891978395679137, 0.9911982396479297, 0.9931986397279458, 0.9951990398079618, 0.9971994398879778, 0.9991998399679938, 1.0012002400480098, 1.0032006401280258, 1.0052010402080418, 1.0072014402880578, 1.0092018403680738, 1.0112022404480898, 1.0132026405281058, 1.0152030406081218, 1.0172034406881378, 1.0192038407681538, 1.0212042408481699, 1.0232046409281859, 1.0252050410082019, 1.0272054410882179, 1.0292058411682339, 1.0312062412482499, 1.033206641328266, 1.035207041408282, 1.037207441488298, 1.039207841568314, 1.04120824164833, 1.043208641728346, 1.045209041808362, 1.047209441888378, 1.049209841968394, 1.05121024204841, 1.053210642128426, 1.055211042208442, 1.057211442288458, 1.059211842368474, 1.06121224244849, 1.063212642528506, 1.065213042608522, 1.067213442688538, 1.069213842768554, 1.07121424284857, 1.073214642928586, 1.075215043008602, 1.077215443088618, 1.079215843168634, 1.08121624324865, 1.083216643328666, 1.085217043408682, 1.087217443488698, 1.089217843568714, 1.09121824364873, 1.093218643728746, 1.0952190438087621, 1.0972194438887781, 1.0992198439687941, 1.1012202440488101, 1.1032206441288261, 1.1052210442088422, 1.1072214442888582, 1.1092218443688742, 1.1112222444488902, 1.1132226445289062, 1.1152230446089222, 1.1172234446889382, 1.1192238447689542, 1.1212242448489702, 1.1232246449289862, 1.1252250450090022, 1.1272254450890182, 1.1292258451690342, 1.1312262452490502, 1.1332266453290663, 1.1352270454090823, 1.1372274454890983, 1.1392278455691143, 1.1412282456491303, 1.1432286457291463, 1.1452290458091614, 1.1472294458891774, 1.1492298459691934, 1.1512302460492094, 1.1532306461292254, 1.1552310462092414, 1.1572314462892574, 1.1592318463692735, 1.1612322464492895, 1.1632326465293055, 1.1652330466093215, 1.1672334466893375, 1.1692338467693535, 1.1712342468493695, 1.1732346469293855, 1.1752350470094015, 1.1772354470894175, 1.1792358471694335, 1.1812362472494495, 1.1832366473294655, 1.1852370474094815, 1.1872374474894976, 1.1892378475695136, 1.1912382476495296, 1.1932386477295456, 1.1952390478095616, 1.1972394478895776, 1.1992398479695936, 1.2012402480496096, 1.2032406481296256, 1.2052410482096416, 1.2072414482896576, 1.2092418483696736, 1.2112422484496896, 1.2132426485297056, 1.2152430486097217, 1.2172434486897377, 1.2192438487697537, 1.2212442488497697, 1.2232446489297857, 1.2252450490098017, 1.2272454490898177, 1.2292458491698337, 1.2312462492498497, 1.2332466493298657, 1.2352470494098817, 1.2372474494898977, 1.2392478495699137, 1.2412482496499297, 1.2432486497299458, 1.2452490498099618, 1.2472494498899778, 1.2492498499699938, 1.2512502500500098, 1.2532506501300258, 1.2552510502100418, 1.2572514502900578, 1.2592518503700738, 1.2612522504500898, 1.2632526505301058, 1.2652530506101218, 1.2672534506901378, 1.2692538507701538, 1.2712542508501699, 1.2732546509301859, 1.2752550510102019, 1.2772554510902179, 1.2792558511702339, 1.28125625125025, 1.283256651330266, 1.285257051410282, 1.287257451490298, 1.289257851570314, 1.29125825165033, 1.293258651730346, 1.295259051810362, 1.297259451890378, 1.299259851970394, 1.30126025205041, 1.303260652130426, 1.305261052210442, 1.307261452290458, 1.309261852370474, 1.31126225245049, 1.313262652530506, 1.315263052610522, 1.317263452690538, 1.319263852770554, 1.32126425285057, 1.323264652930586, 1.325265053010602, 1.327265453090618, 1.329265853170634, 1.33126625325065, 1.333266653330666, 1.335267053410682, 1.337267453490698, 1.339267853570714, 1.34126825365073, 1.343268653730746, 1.3452690538107621, 1.3472694538907781, 1.3492698539707941, 1.3512702540508101, 1.3532706541308261, 1.3552710542108422, 1.3572714542908582, 1.3592718543708742, 1.3612722544508902, 1.3632726545309062, 1.3652730546109222, 1.3672734546909382, 1.3692738547709542, 1.3712742548509702, 1.3732746549309862, 1.3752750550110022, 1.3772754550910182, 1.3792758551710342, 1.3812762552510502, 1.3832766553310663, 1.3852770554110823, 1.3872774554910983, 1.3892778555711143, 1.3912782556511303, 1.3932786557311463, 1.3952790558111623, 1.3972794558911783, 1.3992798559711943, 1.4012802560512103, 1.4032806561312263, 1.4052810562112423, 1.4072814562912583, 1.4092818563712743, 1.4112822564512904, 1.4132826565313064, 1.4152830566113224, 1.4172834566913384, 1.4192838567713544, 1.4212842568513704, 1.4232846569313864, 1.4252850570114024, 1.4272854570914184, 1.4292858571714344, 1.4312862572514504, 1.4332866573314664, 1.4352870574114824, 1.4372874574914984, 1.4392878575715145, 1.4412882576515305, 1.4432886577315465, 1.4452890578115625, 1.4472894578915785, 1.4492898579715945, 1.4512902580516105, 1.4532906581316265, 1.4552910582116425, 1.4572914582916585, 1.4592918583716745, 1.4612922584516905, 1.4632926585317065, 1.4652930586117225, 1.4672934586917386, 1.4692938587717546, 1.4712942588517706, 1.4732946589317866, 1.4752950590118026, 1.4772954590918186, 1.4792958591718346, 1.4812962592518506, 1.4832966593318666, 1.4852970594118826, 1.4872974594918986, 1.4892978595719146, 1.4912982596519306, 1.4932986597319466, 1.4952990598119626, 1.4972994598919787, 1.4992998599719947, 1.5013002600520107, 1.5033006601320267, 1.5053010602120427, 1.5073014602920587, 1.5093018603720747, 1.5113022604520907, 1.5133026605321067, 1.5153030606121227, 1.5173034606921387, 1.5193038607721547, 1.5213042608521707, 1.5233046609321867, 1.5253050610122028, 1.5273054610922188, 1.5293058611722348, 1.5313062612522508, 1.5333066613322668, 1.5353070614122828, 1.5373074614922988, 1.5393078615723148, 1.5413082616523308, 1.5433086617323468, 1.5453090618123628, 1.5473094618923788, 1.5493098619723948, 1.5513102620524108, 1.5533106621324269, 1.5553110622124429, 1.5573114622924589, 1.5593118623724749, 1.5613122624524909, 1.563312662532507, 1.565313062612523, 1.567313462692539, 1.569313862772555, 1.571314262852571, 1.573314662932587, 1.575315063012603, 1.577315463092619, 1.579315863172635, 1.581316263252651, 1.583316663332667, 1.585317063412683, 1.587317463492699, 1.589317863572715, 1.591318263652731, 1.593318663732747, 1.595319063812763, 1.597319463892779, 1.599319863972795, 1.6013202640528101, 1.6033206641328261, 1.6053210642128422, 1.6073214642928582, 1.6093218643728742, 1.6113222644528902, 1.6133226645329062, 1.6153230646129222, 1.6173234646929382, 1.6193238647729542, 1.6213242648529702, 1.6233246649329862, 1.6253250650130022, 1.6273254650930182, 1.6293258651730342, 1.6313262652530502, 1.6333266653330663, 1.6353270654130823, 1.6373274654930983, 1.6393278655731143, 1.6413282656531303, 1.6433286657331463, 1.6453290658131623, 1.6473294658931783, 1.6493298659731943, 1.6513302660532103, 1.6533306661332263, 1.6553310662132423, 1.6573314662932583, 1.6593318663732743, 1.6613322664532904, 1.6633326665333064, 1.6653330666133224, 1.6673334666933384, 1.6693338667733544, 1.6713342668533704, 1.6733346669333864, 1.6753350670134024, 1.6773354670934184, 1.6793358671734344, 1.6813362672534504, 1.6833366673334664, 1.6853370674134824, 1.6873374674934984, 1.6893378675735145, 1.6913382676535305, 1.6933386677335465, 1.6953390678135625, 1.6973394678935785, 1.6993398679735945, 1.7013402680536105, 1.7033406681336265, 1.7053410682136425, 1.7073414682936585, 1.7093418683736745, 1.7113422684536905, 1.7133426685337065, 1.7153430686137225, 1.7173434686937386, 1.7193438687737546, 1.7213442688537706, 1.7233446689337866, 1.7253450690138026, 1.7273454690938186, 1.7293458691738346, 1.7313462692538506, 1.7333466693338666, 1.7353470694138826, 1.7373474694938986, 1.7393478695739146, 1.7413482696539306, 1.7433486697339466, 1.7453490698139627, 1.7473494698939787, 1.7493498699739947, 1.7513502700540107, 1.7533506701340267, 1.7553510702140427, 1.7573514702940587, 1.7593518703740747, 1.7613522704540907, 1.7633526705341067, 1.7653530706141227, 1.7673534706941387, 1.7693538707741547, 1.7713542708541707, 1.7733546709341867, 1.7753550710142028, 1.7773554710942188, 1.7793558711742348, 1.7813562712542508, 1.7833566713342668, 1.7853570714142828, 1.7873574714942988, 1.7893578715743148, 1.7913582716543308, 1.7933586717343468, 1.7953590718143628, 1.7973594718943788, 1.7993598719743948, 1.8013602720544108, 1.8033606721344269, 1.8053610722144429, 1.8073614722944589, 1.8093618723744749, 1.8113622724544909, 1.813362672534507, 1.815363072614523, 1.817363472694539, 1.819363872774555, 1.821364272854571, 1.823364672934587, 1.825365073014603, 1.827365473094619, 1.829365873174635, 1.831366273254651, 1.833366673334667, 1.835367073414683, 1.837367473494699, 1.839367873574715, 1.841368273654731, 1.843368673734747, 1.845369073814763, 1.847369473894779, 1.849369873974795, 1.851370274054811, 1.853370674134827, 1.855371074214843, 1.857371474294859, 1.859371874374875, 1.861372274454891, 1.863372674534907, 1.865373074614923, 1.867373474694939, 1.869373874774955, 1.871374274854971, 1.873374674934987, 1.8753750750150031, 1.8773754750950191, 1.8793758751750351, 1.8813762752550511, 1.8833766753350671, 1.8853770754150831, 1.8873774754950992, 1.8893778755751152, 1.8913782756551312, 1.8933786757351472, 1.8953790758151632, 1.8973794758951792, 1.8993798759751952, 1.9013802760552112, 1.9033806761352272, 1.9053810762152432, 1.9073814762952592, 1.9093818763752752, 1.9113822764552912, 1.9133826765353072, 1.9153830766153233], "N/(2L)": [0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.40625, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.41875, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.49375, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.50625, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375]}}, "fig_03c": {"L=40": {"mu/J": [0.5091018203640729, 0.5111022204440889, 0.5131026205241049, 0.5151030206041209, 0.517103420684137, 0.519103820764153, 0.521104220844169, 0.523104620924185, 0.525105021004201, 0.527105421084217, 0.529105821164233, 0.531106221244249, 0.533106621324265, 0.535107021404281, 0.537107421484297, 0.539107821564313, 0.541108221644329, 0.543108621724345, 0.545109021804361, 0.5471094218843771, 0.5491098219643931, 0.5511102220444091, 0.5531106221244251, 0.5551110222044411, 0.5571114222844571, 0.5591118223644731, 0.5611122224444891, 0.5631126225245051, 0.5651130226045211, 0.5671134226845371, 0.5691138227645531, 0.5711142228445691, 0.5731146229245851, 0.5751150230046012, 0.5771154230846172, 0.5791158231646332, 0.5811162232446492, 0.5831166233246652, 0.5851170234046812, 0.5871174234846972, 0.5891178235647132, 0.5911182236447292, 0.5931186237247452, 0.5951190238047612, 0.5971194238847772, 0.5991198239647932, 0.6011202240448092, 0.6031206241248253, 0.6051210242048413, 0.6071214242848573, 0.6091218243648733, 0.6111222244448893, 0.6131226245249053, 0.6151230246049213, 0.6171234246849373, 0.6191238247649533, 0.6211242248449693, 0.6231246249249853, 0.6251250250050013, 0.6271254250850173, 0.6291258251650333, 0.6311262252450494, 0.6331266253250654, 0.6351270254050814, 0.6371274254850974, 0.6391278255651134, 0.6411282256451294, 0.6431286257251454, 0.6451290258051614, 0.6471294258851774, 0.6491298259651934, 0.6511302260452094, 0.6531306261252254, 0.6551310262052414, 0.6571314262852574, 0.6591318263652735, 0.6611322264452895, 0.6631326265253055, 0.6651330266053215, 0.6671334266853375, 0.6691338267653535, 0.6711342268453695, 0.6731346269253855, 0.6751350270054015, 0.6771354270854175, 0.6791358271654335, 0.6811362272454495, 0.6831366273254655, 0.6851370274054815, 0.6871374274854976, 0.6891378275655136, 0.6911382276455287, 0.6931386277255447, 0.6951390278055607, 0.6971394278855767, 0.6991398279655927, 0.7011402280456087, 0.7031406281256247, 0.7051410282056407, 0.7071414282856567, 0.7091418283656727, 0.7111422284456888, 0.7131426285257048, 0.7151430286057208, 0.7171434286857368, 0.7191438287657528, 0.7211442288457688, 0.7231446289257848, 0.7251450290058008, 0.7271454290858168, 0.7291458291658328, 0.7311462292458488, 0.7331466293258648, 0.7351470294058808, 0.7371474294858968, 0.7391478295659129, 0.7411482296459289, 0.7431486297259449, 0.7451490298059609, 0.7471494298859769, 0.7491498299659929, 0.7511502300460089, 0.7531506301260249, 0.7551510302060409, 0.7571514302860569, 0.7591518303660729, 0.7611522304460889, 0.7631526305261049, 0.7651530306061209, 0.767153430686137, 0.769153830766153, 0.771154230846169, 0.773154630926185, 0.775155031006201, 0.777155431086217, 0.779155831166233, 0.781156231246249, 0.783156631326265, 0.785157031406281, 0.787157431486297, 0.789157831566313, 0.791158231646329, 0.793158631726345, 0.795159031806361, 0.7971594318863771, 0.7991598319663931, 0.8011602320464091, 0.8031606321264251, 0.8051610322064411, 0.8071614322864571, 0.8091618323664731, 0.8111622324464891, 0.8131626325265051, 0.8151630326065211, 0.8171634326865371, 0.8191638327665531, 0.8211642328465691, 0.8231646329265851, 0.8251650330066012, 0.8271654330866172, 0.8291658331666332, 0.8311662332466492, 0.8331666333266652, 0.8351670334066812, 0.8371674334866972, 0.8391678335667132, 0.8411682336467292, 0.8431686337267452, 0.8451690338067612, 0.8471694338867772, 0.8491698339667932, 0.8511702340468092, 0.8531706341268253, 0.8551710342068413, 0.8571714342868573, 0.8591718343668733, 0.8611722344468893, 0.8631726345269053, 0.8651730346069213, 0.8671734346869373, 0.8691738347669533, 0.8711742348469693, 0.8731746349269853, 0.8751750350070013, 0.8771754350870173, 0.8791758351670333, 0.8811762352470494, 0.8831766353270654, 0.8851770354070814, 0.8871774354870974, 0.8891778355671134, 0.8911782356471294, 0.8931786357271454, 0.8951790358071614, 0.8971794358871774, 0.8991798359671934, 0.9011802360472094, 0.9031806361272254, 0.9051810362072414, 0.9071814362872574, 0.9091818363672735, 0.9111822364472895, 0.9131826365273055, 0.9151830366073215, 0.9171834366873375, 0.9191838367673535, 0.9211842368473695, 0.9231846369273855, 0.9251850370074015, 0.9271854370874175, 0.9291858371674335, 0.9311862372474495, 0.9331866373274655, 0.9351870374074815, 0.9371874374874976, 0.9391878375675136, 0.9411882376475296, 0.9431886377275456, 0.9451890378075616, 0.9471894378875776, 0.9491898379675936, 0.9511902380476096, 0.9531906381276256, 0.9551910382076416, 0.9571914382876576, 0.9591918383676736, 0.9611922384476896, 0.9631926385277056, 0.9651930386077217, 0.9671934386877377, 0.9691938387677537, 0.9711942388477697, 0.9731946389277857, 0.9751950390078017, 0.9771954390878177, 0.9791958391678337, 0.9811962392478497, 0.9831966393278657, 0.9851970394078817, 0.9871974394878977, 0.9891978395679137, 0.9911982396479297, 0.9931986397279458, 0.9951990398079618, 0.9971994398879778, 0.9991998399679938, 1.0012002400480098, 1.0032006401280258, 1.0052010402080418, 1.0072014402880578, 1.0092018403680738, 1.0112022404480898, 1.0132026405281058, 1.0152030406081218, 1.0172034406881378, 1.0192038407681538, 1.0212042408481699, 1.0232046409281859, 1.0252050410082019, 1.0272054410882179, 1.0292058411682339, 1.0312062412482499, 1.033206641328266, 1.035207041408282, 1.037207441488298, 1.039207841568314, 1.04120824164833, 1.043208641728346, 1.045209041808362, 1.047209441888378, 1.049209841968394, 1.05121024204841, 1.053210642128426, 1.055211042208442, 1.057211442288458, 1.059211842368474, 1.06121224244849, 1.063212642528506, 1.065213042608522, 1.067213442688538, 1.069213842768554, 1.07121424284857, 1.073214642928586, 1.075215043008602, 1.077215443088618, 1.079215843168634, 1.08121624324865, 1.083216643328666, 1.085217043408682, 1.087217443488698, 1.089217843568714, 1.09121824364873, 1.093218643728746, 1.0952190438087621, 1.0972194438887781, 1.0992198439687941, 1.1012202440488101, 1.1032206441288261, 1.1052210442088422, 1.1072214442888582, 1.1092218443688742, 1.1112222444488902, 1.1132226445289062, 1.1152230446089222, 1.1172234446889382, 1.1192238447689542, 1.1212242448489702, 1.1232246449289862, 1.1252250450090022, 1.1272254450890182, 1.1292258451690342, 1.1312262452490502, 1.1332266453290663, 1.1352270454090823, 1.1372274454890983, 1.1392278455691143, 1.1412282456491303, 1.1432286457291463, 1.1452290458091614, 1.1472294458891774, 1.1492298459691934, 1.1512302460492094, 1.1532306461292254, 1.1552310462092414, 1.1572314462892574, 1.1592318463692735, 1.1612322464492895, 1.1632326465293055, 1.1652330466093215, 1.1672334466893375, 1.1692338467693535, 1.1712342468493695, 1.1732346469293855, 1.1752350470094015, 1.1772354470894175, 1.1792358471694335, 1.1812362472494495, 1.1832366473294655, 1.1852370474094815, 1.1872374474894976, 1.1892378475695136, 1.1912382476495296, 1.1932386477295456, 1.1952390478095616, 1.1972394478895776, 1.1992398479695936, 1.2012402480496096, 1.2032406481296256, 1.2052410482096416, 1.2072414482896576, 1.2092418483696736, 1.2112422484496896, 1.2132426485297056, 1.2152430486097217, 1.2172434486897377, 1.2192438487697537, 1.2212442488497697, 1.2232446489297857, 1.2252450490098017, 1.2272454490898177, 1.2292458491698337, 1.2312462492498497, 1.2332466493298657, 1.2352470494098817, 1.2372474494898977, 1.2392478495699137, 1.2412482496499297, 1.2432486497299458, 1.2452490498099618, 1.2472494498899778, 1.2492498499699938, 1.2512502500500098, 1.2532506501300258, 1.2552510502100418, 1.2572514502900578, 1.2592518503700738, 1.2612522504500898, 1.2632526505301058, 1.2652530506101218, 1.2672534506901378, 1.2692538507701538, 1.2712542508501699, 1.2732546509301859, 1.2752550510102019, 1.2772554510902179, 1.2792558511702339, 1.28125625125025, 1.283256651330266, 1.285257051410282, 1.287257451490298, 1.289257851570314, 1.29125825165033, 1.293258651730346, 1.295259051810362, 1.297259451890378, 1.299259851970394, 1.30126025205041, 1.303260652130426, 1.305261052210442, 1.307261452290458, 1.309261852370474, 1.31126225245049, 1.313262652530506, 1.315263052610522, 1.317263452690538, 1.319263852770554, 1.32126425285057, 1.323264652930586, 1.325265053010602, 1.327265453090618, 1.329265853170634, 1.33126625325065, 1.333266653330666, 1.335267053410682, 1.337267453490698, 1.339267853570714, 1.34126825365073, 1.343268653730746, 1.3452690538107621, 1.3472694538907781, 1.3492698539707941, 1.3512702540508101, 1.3532706541308261, 1.3552710542108422, 1.3572714542908582, 1.3592718543708742, 1.3612722544508902, 1.3632726545309062, 1.3652730546109222, 1.3672734546909382, 1.3692738547709542, 1.3712742548509702, 1.3732746549309862, 1.3752750550110022, 1.3772754550910182, 1.3792758551710342, 1.3812762552510502, 1.3832766553310663, 1.3852770554110823, 1.3872774554910983, 1.3892778555711143, 1.3912782556511303, 1.3932786557311463, 1.3952790558111623, 1.3972794558911783, 1.3992798559711943, 1.4012802560512103, 1.4032806561312263, 1.4052810562112423, 1.4072814562912583, 1.4092818563712743, 1.4112822564512904, 1.4132826565313064, 1.4152830566113224, 1.4172834566913384, 1.4192838567713544, 1.4212842568513704, 1.4232846569313864, 1.4252850570114024, 1.4272854570914184, 1.4292858571714344, 1.4312862572514504, 1.4332866573314664, 1.4352870574114824, 1.4372874574914984, 1.4392878575715145, 1.4412882576515305, 1.4432886577315465, 1.4452890578115625, 1.4472894578915785, 1.4492898579715945, 1.4512902580516105, 1.4532906581316265, 1.4552910582116425, 1.4572914582916585, 1.4592918583716745, 1.4612922584516905, 1.4632926585317065, 1.4652930586117225, 1.4672934586917386, 1.4692938587717546, 1.4712942588517706, 1.4732946589317866, 1.4752950590118026, 1.4772954590918186, 1.4792958591718346, 1.4812962592518506, 1.4832966593318666, 1.4852970594118826, 1.4872974594918986, 1.4892978595719146, 1.4912982596519306, 1.4932986597319466, 1.4952990598119626, 1.4972994598919787, 1.4992998599719947, 1.5013002600520107, 1.5033006601320267, 1.5053010602120427, 1.5073014602920587, 1.5093018603720747, 1.5113022604520907, 1.5133026605321067, 1.5153030606121227, 1.5173034606921387, 1.5193038607721547, 1.5213042608521707, 1.5233046609321867, 1.5253050610122028, 1.5273054610922188, 1.5293058611722348, 1.5313062612522508, 1.5333066613322668, 1.5353070614122828, 1.5373074614922988, 1.5393078615723148, 1.5413082616523308, 1.5433086617323468, 1.5453090618123628, 1.5473094618923788, 1.5493098619723948, 1.5513102620524108, 1.5533106621324269, 1.5553110622124429, 1.5573114622924589, 1.5593118623724749, 1.5613122624524909, 1.563312662532507, 1.565313062612523, 1.567313462692539, 1.569313862772555, 1.571314262852571, 1.573314662932587, 1.575315063012603, 1.577315463092619, 1.579315863172635, 1.581316263252651, 1.583316663332667, 1.585317063412683, 1.587317463492699, 1.589317863572715, 1.591318263652731, 1.593318663732747, 1.595319063812763, 1.597319463892779, 1.599319863972795, 1.6013202640528101, 1.6033206641328261, 1.6053210642128422, 1.6073214642928582, 1.6093218643728742, 1.6113222644528902, 1.6133226645329062, 1.6153230646129222, 1.6173234646929382, 1.6193238647729542, 1.6213242648529702, 1.6233246649329862, 1.6253250650130022, 1.6273254650930182, 1.6293258651730342, 1.6313262652530502, 1.6333266653330663, 1.6353270654130823, 1.6373274654930983, 1.6393278655731143, 1.6413282656531303, 1.6433286657331463, 1.6453290658131623, 1.6473294658931783, 1.6493298659731943, 1.6513302660532103, 1.6533306661332263, 1.6553310662132423, 1.6573314662932583, 1.6593318663732743, 1.6613322664532904, 1.6633326665333064, 1.6653330666133224, 1.6673334666933384, 1.6693338667733544, 1.6713342668533704, 1.6733346669333864, 1.6753350670134024, 1.6773354670934184, 1.6793358671734344, 1.6813362672534504, 1.6833366673334664, 1.6853370674134824, 1.6873374674934984, 1.6893378675735145, 1.6913382676535305, 1.6933386677335465, 1.6953390678135625, 1.6973394678935785, 1.6993398679735945, 1.7013402680536105, 1.7033406681336265, 1.7053410682136425, 1.7073414682936585, 1.7093418683736745, 1.7113422684536905, 1.7133426685337065, 1.7153430686137225, 1.7173434686937386, 1.7193438687737546, 1.7213442688537706, 1.7233446689337866, 1.7253450690138026, 1.7273454690938186, 1.7293458691738346, 1.7313462692538506, 1.7333466693338666, 1.7353470694138826, 1.7373474694938986, 1.7393478695739146, 1.7413482696539306, 1.7433486697339466, 1.7453490698139627, 1.7473494698939787, 1.7493498699739947, 1.7513502700540107, 1.7533506701340267, 1.7553510702140427, 1.7573514702940587, 1.7593518703740747, 1.7613522704540907, 1.7633526705341067, 1.7653530706141227, 1.7673534706941387, 1.7693538707741547, 1.7713542708541707, 1.7733546709341867, 1.7753550710142028, 1.7773554710942188, 1.7793558711742348, 1.7813562712542508, 1.7833566713342668, 1.7853570714142828, 1.7873574714942988, 1.7893578715743148, 1.7913582716543308, 1.7933586717343468, 1.7953590718143628, 1.7973594718943788, 1.7993598719743948, 1.8013602720544108, 1.8033606721344269, 1.8053610722144429, 1.8073614722944589, 1.8093618723744749, 1.8113622724544909, 1.813362672534507, 1.815363072614523, 1.817363472694539, 1.819363872774555, 1.821364272854571, 1.823364672934587, 1.825365073014603, 1.827365473094619, 1.829365873174635, 1.831366273254651, 1.833366673334667, 1.835367073414683, 1.837367473494699, 1.839367873574715, 1.841368273654731, 1.843368673734747, 1.845369073814763, 1.847369473894779, 1.849369873974795, 1.851370274054811, 1.853370674134827, 1.855371074214843, 1.857371474294859, 1.859371874374875, 1.861372274454891, 1.863372674534907, 1.865373074614923, 1.867373474694939, 1.869373874774955, 1.871374274854971, 1.873374674934987, 1.8753750750150031, 1.8773754750950191, 1.8793758751750351, 1.8813762752550511, 1.8833766753350671, 1.8853770754150831, 1.8873774754950992, 1.8893778755751152, 1.8913782756551312, 1.8933786757351472, 1.8953790758151632, 1.8973794758951792, 1.8993798759751952, 1.9013802760552112, 1.9033806761352272, 1.9053810762152432, 1.9073814762952592, 1.9093818763752752, 1.9113822764552912, 1.9133826765353072, 1.9153830766153233, 1.9173834766953393, 1.9193838767753553, 1.9213842768553713, 1.9233846769353873, 1.9253850770154033, 1.9273854770954193, 1.9293858771754353, 1.9313862772554513, 1.9333866773354673, 1.9353870774154833, 1.9373874774954993, 1.9393878775755153, 1.9413882776555313, 1.9433886777355474, 1.9453890778155634, 1.9473894778955794, 1.9493898779755954, 1.9513902780556114, 1.9533906781356274, 1.9553910782156434, 1.9573914782956594, 1.9593918783756754, 1.9613922784556914, 1.9633926785357074, 1.9653930786157234, 1.9673934786957394, 1.9693938787757554, 1.9713942788557715, 1.9733946789357875, 1.9753950790158035, 1.9773954790958195, 1.9793958791758355, 1.9813962792558515, 1.9833966793358675, 1.9853970794158835, 1.9873974794958995, 1.9893978795759155, 1.9913982796559315, 1.9933986797359475, 1.9953990798159635, 1.9973994798959795, 1.9993998799759956, 2.0014002800560116, 2.0034006801360276, 2.0054010802160436, 2.0074014802960596, 2.0094018803760756, 2.0114022804560916, 2.0134026805361076, 2.0154030806161236, 2.0174034806961396, 2.0194038807761556, 2.0214042808561716, 2.0234046809361876, 2.0254050810162036, 2.0274054810962197, 2.0294058811762357, 2.0314062812562517, 2.0334066813362677, 2.0354070814162837, 2.0374074814962997, 2.0394078815763157, 2.0414082816563317, 2.0434086817363477, 2.0454090818163637, 2.0474094818963797, 2.0494098819763957, 2.0514102820564117, 2.0534106821364277, 2.0554110822164438, 2.057411482296459, 2.059411882376475, 2.061412282456491, 2.063412682536507, 2.065413082616523, 2.067413482696539, 2.069413882776555, 2.071414282856571, 2.073414682936587, 2.075415083016603, 2.077415483096619, 2.079415883176635, 2.081416283256651, 2.083416683336667, 2.085417083416683, 2.087417483496699, 2.089417883576715, 2.091418283656731, 2.093418683736747, 2.095419083816763, 2.097419483896779, 2.099419883976795, 2.101420284056811, 2.103420684136827, 2.105421084216843, 2.107421484296859, 2.109421884376875, 2.111422284456891, 2.113422684536907, 2.115423084616923, 2.117423484696939, 2.119423884776955, 2.121424284856971, 2.123424684936987, 2.125425085017003, 2.127425485097019, 2.129425885177035, 2.131426285257051, 2.133426685337067, 2.135427085417083, 2.137427485497099, 2.139427885577115, 2.141428285657131, 2.143428685737147, 2.145429085817163, 2.147429485897179, 2.149429885977195, 2.151430286057211, 2.153430686137227, 2.155431086217243, 2.1574314862972592, 2.1594318863772752, 2.1614322864572912, 2.1634326865373072, 2.1654330866173233, 2.1674334866973393, 2.1694338867773553, 2.1714342868573713, 2.1734346869373873, 2.1754350870174033, 2.1774354870974193, 2.1794358871774353, 2.1814362872574513, 2.1834366873374673, 2.1854370874174833, 2.1874374874974993, 2.1894378875775153, 2.1914382876575313, 2.1934386877375474, 2.1954390878175634, 2.1974394878975794, 2.1994398879775954, 2.2014402880576114, 2.2034406881376274, 2.2054410882176434, 2.2074414882976594, 2.2094418883776754, 2.2114422884576914, 2.2134426885377074, 2.2154430886177234, 2.2174434886977394, 2.2194438887777554, 2.2214442888577715, 2.2234446889377875, 2.2254450890178035, 2.2274454890978195, 2.2294458891778355, 2.2314462892578515, 2.2334466893378675, 2.2354470894178835, 2.2374474894978995, 2.2394478895779155, 2.2414482896579315, 2.2434486897379475, 2.2454490898179635, 2.2474494898979795, 2.2494498899779956, 2.2514502900580116, 2.2534506901380276, 2.2554510902180436, 2.2574514902980596, 2.2594518903780756, 2.2614522904580916, 2.2634526905381076, 2.2654530906181236, 2.2674534906981396, 2.2694538907781556, 2.2714542908581716, 2.2734546909381876, 2.2754550910182036, 2.2774554910982197, 2.2794558911782357, 2.2814562912582517, 2.2834566913382677, 2.2854570914182837, 2.2874574914982997, 2.2894578915783157, 2.2914582916583317, 2.2934586917383477, 2.2954590918183637, 2.2974594918983797, 2.2994598919783957, 2.3014602920584117, 2.3034606921384277, 2.3054610922184438, 2.3074614922984598, 2.3094618923784758, 2.3114622924584918, 2.313462692538508, 2.315463092618524, 2.31746349269854, 2.319463892778556, 2.321464292858572, 2.323464692938588, 2.325465093018604, 2.32746549309862, 2.329465893178636, 2.331466293258652, 2.333466693338668, 2.335467093418684, 2.3374674934987, 2.339467893578716, 2.341468293658732, 2.343468693738748, 2.345469093818764, 2.34746949389878, 2.349469893978796, 2.351470294058812, 2.353470694138828, 2.355471094218844, 2.35747149429886, 2.359471894378876, 2.361472294458892, 2.363472694538908, 2.365473094618924, 2.36747349469894, 2.369473894778956, 2.371474294858972, 2.373474694938988, 2.375475095019004, 2.37747549509902, 2.379475895179036, 2.381476295259052, 2.383476695339068, 2.385477095419084, 2.3874774954991, 2.389477895579116, 2.391478295659132, 2.393478695739148, 2.395479095819164, 2.39747949589918, 2.399479895979196, 2.401480296059212, 2.403480696139228, 2.405481096219244, 2.40748149629926, 2.409481896379276, 2.411482296459292, 2.413482696539308, 2.415483096619324, 2.41748349669934, 2.419483896779356, 2.421484296859372, 2.423484696939388, 2.425485097019404, 2.42748549709942, 2.429485897179436, 2.431486297259452, 2.433486697339468, 2.435487097419484, 2.4374874974995, 2.4394878975795162, 2.4414882976595322, 2.4434886977395482, 2.4454890978195643, 2.4474894978995803, 2.4494898979795963, 2.4514902980596123, 2.4534906981396283, 2.4554910982196443, 2.4574914982996603, 2.4594918983796763, 2.4614922984596923, 2.4634926985397083, 2.4654930986197243, 2.4674934986997403, 2.4694938987797563, 2.4714942988597723, 2.4734946989397883, 2.4754950990198044, 2.4774954990998204, 2.4794958991798364, 2.4814962992598524, 2.4834966993398684, 2.4854970994198844, 2.4874974994999004, 2.4894978995799164, 2.4914982996599324, 2.4934986997399484, 2.4954990998199644, 2.4974994998999804, 2.4994998999799964, 2.5015003000600124, 2.5035007001400285, 2.5055011002200445, 2.5075015003000605, 2.5095019003800765, 2.5115023004600916, 2.5135027005401076, 2.5155031006201236, 2.5175035007001396, 2.5195039007801556, 2.5215043008601716, 2.5235047009401876, 2.5255051010202036, 2.5275055011002197, 2.5295059011802357, 2.5315063012602517, 2.5335067013402677, 2.5355071014202837, 2.5375075015002997, 2.5395079015803157, 2.5415083016603317, 2.5435087017403477, 2.5455091018203637, 2.5475095019003797, 2.5495099019803957, 2.5515103020604117, 2.5535107021404277, 2.5555111022204438, 2.5575115023004598, 2.5595119023804758, 2.5615123024604918, 2.563512702540508, 2.565513102620524, 2.56751350270054, 2.569513902780556, 2.571514302860572, 2.573514702940588, 2.575515103020604, 2.57751550310062, 2.579515903180636, 2.581516303260652, 2.583516703340668, 2.585517103420684, 2.5875175035007, 2.589517903580716, 2.591518303660732, 2.593518703740748, 2.595519103820764, 2.59751950390078, 2.599519903980796, 2.601520304060812, 2.603520704140828, 2.605521104220844, 2.60752150430086, 2.609521904380876, 2.611522304460892, 2.613522704540908, 2.615523104620924, 2.61752350470094, 2.619523904780956, 2.621524304860972, 2.623524704940988, 2.625525105021004, 2.62752550510102, 2.629525905181036, 2.631526305261052, 2.633526705341068, 2.635527105421084, 2.6375275055011, 2.639527905581116, 2.641528305661132, 2.643528705741148, 2.645529105821164, 2.64752950590118, 2.649529905981196, 2.651530306061212, 2.653530706141228, 2.655531106221244, 2.65753150630126, 2.659531906381276, 2.661532306461292, 2.663532706541308, 2.665533106621324, 2.66753350670134, 2.669533906781356, 2.671534306861372, 2.673534706941388, 2.675535107021404, 2.67753550710142, 2.679535907181436, 2.681536307261452, 2.683536707341468, 2.685537107421484, 2.6875375075015002, 2.6895379075815162, 2.6915383076615322, 2.6935387077415482, 2.6955391078215643, 2.6975395079015803, 2.6995399079815963, 2.7015403080616123, 2.7035407081416283, 2.7055411082216443, 2.7075415083016603, 2.7095419083816763, 2.7115423084616923, 2.7135427085417083, 2.7155431086217243, 2.7175435087017403, 2.7195439087817563, 2.7215443088617723, 2.7235447089417884, 2.7255451090218044, 2.7275455091018204, 2.7295459091818364, 2.7315463092618524, 2.7335467093418684, 2.7355471094218844, 2.7375475095019004, 2.7395479095819164, 2.7415483096619324, 2.7435487097419484, 2.7455491098219644, 2.7475495099019804, 2.7495499099819964, 2.7515503100620124, 2.7535507101420285, 2.7555511102220445, 2.7575515103020605, 2.7595519103820765, 2.7615523104620925, 2.7635527105421085, 2.7655531106221245, 2.7675535107021405, 2.7695539107821565, 2.7715543108621725, 2.7735547109421885, 2.7755551110222045, 2.7775555111022205, 2.7795559111822365, 2.7815563112622526, 2.7835567113422686, 2.7855571114222846, 2.7875575115023006, 2.7895579115823166, 2.7915583116623326, 2.7935587117423486, 2.7955591118223646, 2.7975595119023806, 2.7995599119823966, 2.8015603120624126, 2.8035607121424286, 2.8055611122224446, 2.8075615123024606, 2.8095619123824767, 2.8115623124624927, 2.8135627125425087, 2.8155631126225247, 2.8175635127025407, 2.8195639127825567, 2.8215643128625727, 2.8235647129425887, 2.8255651130226047, 2.8275655131026207, 2.8295659131826367, 2.8315663132626527, 2.8335667133426687, 2.8355671134226847, 2.8375675135027008, 2.8395679135827168, 2.8415683136627328, 2.8435687137427488, 2.845569113822765, 2.847569513902781, 2.849569913982797, 2.851570314062813, 2.853570714142829, 2.855571114222845, 2.857571514302861, 2.859571914382877, 2.861572314462893, 2.863572714542909, 2.865573114622925, 2.867573514702941, 2.869573914782957, 2.871574314862973, 2.873574714942989, 2.875575115023005, 2.877575515103021, 2.879575915183037, 2.881576315263053, 2.883576715343069, 2.885577115423085, 2.887577515503101, 2.889577915583117, 2.891578315663133, 2.893578715743149, 2.895579115823165, 2.897579515903181, 2.899579915983197, 2.901580316063213, 2.903580716143229, 2.905581116223245, 2.907581516303261, 2.909581916383277, 2.911582316463293, 2.913582716543309, 2.915583116623325, 2.917583516703341, 2.919583916783357, 2.921584316863373, 2.923584716943389, 2.925585117023405, 2.927585517103421, 2.929585917183437, 2.931586317263453, 2.933586717343469, 2.935587117423485, 2.937587517503501, 2.939587917583517, 2.941588317663533, 2.943588717743549, 2.945589117823565, 2.947589517903581, 2.949589917983597, 2.951590318063613, 2.953590718143629, 2.955591118223645, 2.957591518303661, 2.959591918383677, 2.961592318463693, 2.963592718543709, 2.965593118623725, 2.9675935187037403, 2.9695939187837563, 2.9715943188637723, 2.9735947189437884, 2.9755951190238044, 2.9775955191038204, 2.9795959191838364, 2.9815963192638524, 2.9835967193438684, 2.9855971194238844, 2.9875975195039004, 2.9895979195839164, 2.9915983196639324, 2.9935987197439484, 2.9955991198239644, 2.9975995199039804, 2.9995999199839964, 3.0016003200640125, 3.0036007201440285, 3.0056011202240445, 3.0076015203040605, 3.0096019203840765, 3.0116023204640925, 3.0136027205441085, 3.0156031206241245, 3.0176035207041405, 3.0196039207841565, 3.0216043208641725, 3.0236047209441885, 3.0256051210242045, 3.0276055211042205, 3.0296059211842365, 3.0316063212642526, 3.0336067213442686, 3.0356071214242846, 3.0376075215043006, 3.0396079215843166, 3.0416083216643326, 3.0436087217443486, 3.0456091218243646, 3.0476095219043806, 3.0496099219843966, 3.0516103220644126, 3.0536107221444286, 3.0556111222244446, 3.0576115223044606, 3.0596119223844767, 3.0616123224644927, 3.0636127225445087, 3.0656131226245247, 3.0676135227045407, 3.0696139227845567, 3.0716143228645727, 3.0736147229445887, 3.0756151230246047, 3.0776155231046207, 3.0796159231846367, 3.0816163232646527, 3.0836167233446687, 3.0856171234246847, 3.0876175235047008, 3.0896179235847168, 3.0916183236647328, 3.0936187237447488, 3.095619123824765, 3.097619523904781, 3.099619923984797, 3.101620324064813, 3.103620724144829, 3.105621124224845, 3.107621524304861, 3.109621924384877, 3.111622324464893, 3.113622724544909, 3.115623124624925, 3.117623524704941, 3.119623924784957, 3.121624324864973, 3.123624724944989, 3.125625125025005, 3.127625525105021, 3.129625925185037, 3.131626325265053, 3.133626725345069, 3.135627125425085, 3.137627525505101, 3.139627925585117, 3.141628325665133, 3.143628725745149, 3.145629125825165, 3.147629525905181, 3.149629925985197, 3.151630326065213, 3.153630726145229, 3.155631126225245, 3.157631526305261, 3.159631926385277, 3.161632326465293, 3.163632726545309, 3.165633126625325, 3.167633526705341, 3.169633926785357, 3.171634326865373, 3.173634726945389, 3.175635127025405, 3.177635527105421, 3.179635927185437, 3.181636327265453, 3.183636727345469, 3.185637127425485, 3.187637527505501, 3.189637927585517, 3.191638327665533, 3.193638727745549, 3.195639127825565, 3.197639527905581, 3.199639927985597, 3.201640328065613, 3.203640728145629, 3.205641128225645, 3.207641528305661, 3.209641928385677, 3.211642328465693, 3.213642728545709, 3.215643128625725, 3.217643528705741, 3.2196439287857572, 3.2216443288657732, 3.2236447289457892, 3.2256451290258052, 3.2276455291058213, 3.2296459291858373, 3.2316463292658533, 3.2336467293458693, 3.2356471294258853, 3.2376475295059013, 3.2396479295859173, 3.2416483296659333, 3.2436487297459493, 3.2456491298259653, 3.2476495299059813, 3.2496499299859973, 3.2516503300660133, 3.2536507301460293, 3.2556511302260454, 3.2576515303060614, 3.2596519303860774, 3.2616523304660934, 3.2636527305461094, 3.2656531306261254, 3.2676535307061414, 3.2696539307861574, 3.2716543308661734, 3.2736547309461894, 3.2756551310262054, 3.2776555311062214, 3.2796559311862374, 3.2816563312662534, 3.2836567313462695, 3.2856571314262855, 3.2876575315063015, 3.2896579315863175, 3.2916583316663335, 3.2936587317463495, 3.2956591318263655, 3.2976595319063815, 3.2996599319863975, 3.3016603320664135, 3.3036607321464295, 3.3056611322264455, 3.3076615323064615, 3.3096619323864775, 3.3116623324664936, 3.3136627325465096, 3.3156631326265256, 3.3176635327065416, 3.3196639327865576, 3.3216643328665736, 3.3236647329465896, 3.3256651330266056, 3.3276655331066216, 3.3296659331866376, 3.3316663332666536, 3.3336667333466696, 3.3356671334266856, 3.3376675335067016, 3.3396679335867177, 3.3416683336667337, 3.3436687337467497, 3.3456691338267657, 3.3476695339067817, 3.3496699339867977, 3.3516703340668137, 3.3536707341468297, 3.3556711342268457, 3.3576715343068617, 3.3596719343868777, 3.3616723344668937, 3.3636727345469097, 3.3656731346269257, 3.3676735347069418, 3.3696739347869578, 3.3716743348669738, 3.3736747349469898, 3.375675135027006, 3.377675535107022, 3.379675935187038, 3.381676335267054, 3.38367673534707, 3.385677135427086, 3.387677535507102, 3.389677935587118, 3.391678335667134, 3.39367873574715, 3.395679135827166, 3.397679535907182, 3.399679935987198, 3.401680336067214, 3.40368073614723, 3.405681136227246, 3.407681536307262, 3.409681936387278, 3.411682336467294, 3.41368273654731, 3.415683136627326, 3.417683536707342, 3.419683936787358, 3.421684336867374, 3.42368473694739, 3.425685137027406, 3.427685537107422, 3.429685937187438, 3.431686337267454, 3.43368673734747, 3.435687137427486, 3.437687537507502, 3.439687937587518, 3.441688337667534, 3.44368873774755, 3.445689137827566, 3.447689537907582, 3.449689937987598, 3.451690338067614, 3.45369073814763, 3.455691138227646, 3.457691538307662, 3.459691938387678, 3.461692338467694, 3.46369273854771, 3.465693138627726, 3.467693538707742, 3.469693938787758, 3.471694338867774, 3.47369473894779, 3.475695139027806, 3.477695539107822, 3.479695939187838, 3.481696339267854, 3.48369673934787, 3.485697139427886, 3.487697539507902, 3.489697939587918, 3.491698339667934, 3.49369873974795, 3.495699139827966, 3.497699539907982, 3.499699939987998, 3.5017003400680142, 3.5037007401480302, 3.5057011402280462, 3.5077015403080622, 3.5097019403880783, 3.5117023404680943, 3.5137027405481103, 3.5157031406281263, 3.5177035407081423, 3.5197039407881583, 3.5217043408681743, 3.5237047409481903, 3.5257051410282063, 3.5277055411082223, 3.5297059411882383, 3.5317063412682543, 3.5337067413482703, 3.5357071414282863, 3.5377075415083024, 3.5397079415883184, 3.5417083416683344, 3.5437087417483504, 3.5457091418283664, 3.5477095419083824, 3.5497099419883984, 3.5517103420684144, 3.5537107421484304, 3.5557111422284464, 3.5577115423084624, 3.5597119423884784, 3.5617123424684944, 3.5637127425485104, 3.5657131426285265, 3.5677135427085425, 3.5697139427885585, 3.5717143428685745, 3.5737147429485905, 3.5757151430286065, 3.5777155431086225, 3.5797159431886385, 3.5817163432686545, 3.5837167433486705, 3.5857171434286865, 3.5877175435087025, 3.5897179435887185, 3.5917183436687345, 3.5937187437487506, 3.5957191438287666, 3.5977195439087826, 3.5997199439887986, 3.6017203440688146, 3.6037207441488306, 3.6057211442288466, 3.6077215443088626, 3.6097219443888786, 3.6117223444688946, 3.6137227445489106, 3.6157231446289266, 3.6177235447089426, 3.6197239447889586, 3.6217243448689747, 3.6237247449489907, 3.6257251450290067, 3.6277255451090227, 3.6297259451890387, 3.6317263452690547, 3.6337267453490707, 3.6357271454290867, 3.6377275455091027, 3.6397279455891187, 3.6417283456691347, 3.6437287457491507, 3.6457291458291667, 3.6477295459091827, 3.649729945989197, 3.651730346069213, 3.653730746149229, 3.655731146229245, 3.657731546309261, 3.659731946389277, 3.661732346469293, 3.663732746549309, 3.665733146629325, 3.667733546709341, 3.669733946789357, 3.671734346869373, 3.673734746949389, 3.675735147029405, 3.677735547109421, 3.679735947189437, 3.681736347269453, 3.683736747349469, 3.685737147429485, 3.687737547509501, 3.689737947589517, 3.691738347669533, 3.693738747749549, 3.695739147829565, 3.697739547909581, 3.699739947989597, 3.701740348069613, 3.703740748149629, 3.705741148229645, 3.707741548309661, 3.709741948389677, 3.711742348469693, 3.713742748549709, 3.715743148629725, 3.717743548709741, 3.7197439487897572, 3.7217443488697732, 3.7237447489497892, 3.7257451490298052, 3.7277455491098213, 3.7297459491898373, 3.7317463492698533, 3.7337467493498693, 3.7357471494298853, 3.7377475495099013, 3.7397479495899173, 3.7417483496699333, 3.7437487497499493, 3.7457491498299653, 3.7477495499099813, 3.7497499499899973, 3.7517503500700133, 3.7537507501500293, 3.7557511502300454, 3.7577515503100614, 3.7597519503900774, 3.7617523504700934, 3.7637527505501094, 3.7657531506301254, 3.7677535507101414, 3.7697539507901574, 3.7717543508701734, 3.7737547509501894, 3.7757551510302054, 3.7777555511102214, 3.7797559511902374, 3.7817563512702534, 3.7837567513502695, 3.7857571514302855, 3.7877575515103015, 3.7897579515903175, 3.7917583516703335, 3.7937587517503495, 3.7957591518303655, 3.7977595519103815, 3.7997599519903975, 3.8017603520704135, 3.8037607521504295, 3.8057611522304455, 3.8077615523104615, 3.8097619523904775, 3.8117623524704936, 3.8137627525505096, 3.8157631526305256, 3.8177635527105416, 3.8197639527905576, 3.8217643528705736, 3.8237647529505896, 3.8257651530306056, 3.8277655531106216, 3.8297659531906376, 3.8317663532706536, 3.8337667533506696, 3.8357671534306856, 3.8377675535107016, 3.8397679535907177, 3.8417683536707337, 3.8437687537507497, 3.8457691538307657, 3.8477695539107817, 3.8497699539907977, 3.8517703540708137, 3.8537707541508297, 3.8557711542308457, 3.8577715543108617, 3.8597719543908777, 3.8617723544708937, 3.8637727545509097, 3.8657731546309257, 3.8677735547109418, 3.8697739547909578, 3.8717743548709738, 3.8737747549509898, 3.875775155031006, 3.877775555111022, 3.879775955191038, 3.881776355271054, 3.88377675535107, 3.885777155431086, 3.887777555511102, 3.889777955591118, 3.891778355671134, 3.89377875575115, 3.895779155831166, 3.897779555911182, 3.899779955991198, 3.901780356071214, 3.90378075615123, 3.905781156231246, 3.907781556311262, 3.909781956391278, 3.911782356471294, 3.91378275655131, 3.915783156631326, 3.917783556711342, 3.919783956791358, 3.921784356871374, 3.92378475695139, 3.925785157031406, 3.927785557111422, 3.929785957191438, 3.931786357271454, 3.93378675735147, 3.935787157431486, 3.937787557511502, 3.939787957591518, 3.941788357671534, 3.94378875775155, 3.945789157831566, 3.947789557911582, 3.949789957991598, 3.951790358071614, 3.95379075815163, 3.955791158231646, 3.957791558311662, 3.959791958391678, 3.961792358471694, 3.96379275855171, 3.965793158631726, 3.967793558711742, 3.969793958791758, 3.971794358871774, 3.97379475895179, 3.975795159031806, 3.977795559111822, 3.979795959191838, 3.981796359271854, 3.98379675935187, 3.985797159431886, 3.987797559511902, 3.989797959591918, 3.991798359671934, 3.99379875975195, 3.995799159831966, 3.997799559911982, 3.999799959991998, 4.001800360072014, 4.00380076015203, 4.005801160232046, 4.007801560312062, 4.009801960392078, 4.011802360472094, 4.01380276055211, 4.015803160632126, 4.017803560712142, 4.019803960792158, 4.021804360872174, 4.02380476095219, 4.025805161032206, 4.027805561112222, 4.029805961192238, 4.031806361272254, 4.03380676135227, 4.035807161432286, 4.037807561512302, 4.039807961592318, 4.041808361672334, 4.04380876175235, 4.045809161832366, 4.047809561912382, 4.049809961992398, 4.051810362072414, 4.05381076215243, 4.055811162232446, 4.057811562312462, 4.059811962392478, 4.061812362472494, 4.0638127625525104, 4.0658131626325265, 4.0678135627125425, 4.0698139627925585, 4.0718143628725745, 4.0738147629525905, 4.0758151630326065, 4.0778155631126225, 4.0798159631926385, 4.0818163632726545, 4.0838167633526705, 4.0858171634326865, 4.0878175635127025, 4.0898179635927185, 4.0918183636727345, 4.0938187637527506, 4.095819163832767, 4.097819563912783, 4.099819963992799, 4.101820364072815, 4.103820764152831, 4.105821164232847, 4.107821564312863, 4.109821964392879, 4.111822364472895, 4.113822764552911, 4.115823164632927, 4.117823564712943, 4.119823964792959, 4.121824364872975, 4.123824764952991, 4.125825165033007, 4.127825565113023, 4.129825965193039, 4.131826365273055, 4.133826765353071, 4.135827165433087, 4.137827565513103, 4.139827965593119, 4.141828365673135, 4.143828765753151, 4.145829165833167, 4.147829565913183, 4.149829965993199, 4.151830366073215, 4.153830766153231, 4.155831166233247, 4.157831566313263, 4.159831966393279, 4.161832366473295, 4.163832766553311, 4.165833166633327, 4.167833566713343, 4.169833966793359, 4.171834366873375, 4.173834766953391, 4.175835167033407, 4.177835567113423, 4.179835967193439, 4.181836367273455, 4.183836767353471, 4.185837167433487, 4.187837567513503, 4.189837967593519, 4.191838367673535, 4.193838767753551, 4.195839167833567, 4.197839567913583], "N/(2L)": [0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.4875, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.5125, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875]}, "L=60": {"mu/J": [0.4990998199639929, 0.5011002200440089, 0.5031006201240249, 0.5051010202040409, 0.5071014202840569, 0.5091018203640729, 0.5111022204440889, 0.5131026205241049, 0.5151030206041209, 0.517103420684137, 0.519103820764153, 0.521104220844169, 0.523104620924185, 0.525105021004201, 0.527105421084217, 0.529105821164233, 0.531106221244249, 0.533106621324265, 0.535107021404281, 0.537107421484297, 0.539107821564313, 0.541108221644329, 0.543108621724345, 0.545109021804361, 0.5471094218843771, 0.5491098219643931, 0.5511102220444091, 0.5531106221244251, 0.5551110222044411, 0.5571114222844571, 0.5591118223644731, 0.5611122224444891, 0.5631126225245051, 0.5651130226045211, 0.5671134226845371, 0.5691138227645531, 0.5711142228445691, 0.5731146229245851, 0.5751150230046012, 0.5771154230846172, 0.5791158231646332, 0.5811162232446492, 0.5831166233246652, 0.5851170234046812, 0.5871174234846972, 0.5891178235647132, 0.5911182236447292, 0.5931186237247452, 0.5951190238047612, 0.5971194238847772, 0.5991198239647932, 0.6011202240448092, 0.6031206241248253, 0.6051210242048413, 0.6071214242848573, 0.6091218243648733, 0.6111222244448893, 0.6131226245249053, 0.6151230246049213, 0.6171234246849373, 0.6191238247649533, 0.6211242248449693, 0.6231246249249853, 0.6251250250050013, 0.6271254250850173, 0.6291258251650333, 0.6311262252450494, 0.6331266253250654, 0.6351270254050814, 0.6371274254850974, 0.6391278255651134, 0.6411282256451294, 0.6431286257251454, 0.6451290258051614, 0.6471294258851774, 0.6491298259651934, 0.6511302260452094, 0.6531306261252254, 0.6551310262052414, 0.6571314262852574, 0.6591318263652735, 0.6611322264452895, 0.6631326265253055, 0.6651330266053215, 0.6671334266853375, 0.6691338267653535, 0.6711342268453695, 0.6731346269253855, 0.6751350270054015, 0.6771354270854175, 0.6791358271654335, 0.6811362272454495, 0.6831366273254655, 0.6851370274054815, 0.6871374274854976, 0.6891378275655136, 0.6911382276455287, 0.6931386277255447, 0.6951390278055607, 0.6971394278855767, 0.6991398279655927, 0.7011402280456087, 0.7031406281256247, 0.7051410282056407, 0.7071414282856567, 0.7091418283656727, 0.7111422284456888, 0.7131426285257048, 0.7151430286057208, 0.7171434286857368, 0.7191438287657528, 0.7211442288457688, 0.7231446289257848, 0.7251450290058008, 0.7271454290858168, 0.7291458291658328, 0.7311462292458488, 0.7331466293258648, 0.7351470294058808, 0.7371474294858968, 0.7391478295659129, 0.7411482296459289, 0.7431486297259449, 0.7451490298059609, 0.7471494298859769, 0.7491498299659929, 0.7511502300460089, 0.7531506301260249, 0.7551510302060409, 0.7571514302860569, 0.7591518303660729, 0.7611522304460889, 0.7631526305261049, 0.7651530306061209, 0.767153430686137, 0.769153830766153, 0.771154230846169, 0.773154630926185, 0.775155031006201, 0.777155431086217, 0.779155831166233, 0.781156231246249, 0.783156631326265, 0.785157031406281, 0.787157431486297, 0.789157831566313, 0.791158231646329, 0.793158631726345, 0.795159031806361, 0.7971594318863771, 0.7991598319663931, 0.8011602320464091, 0.8031606321264251, 0.8051610322064411, 0.8071614322864571, 0.8091618323664731, 0.8111622324464891, 0.8131626325265051, 0.8151630326065211, 0.8171634326865371, 0.8191638327665531, 0.8211642328465691, 0.8231646329265851, 0.8251650330066012, 0.8271654330866172, 0.8291658331666332, 0.8311662332466492, 0.8331666333266652, 0.8351670334066812, 0.8371674334866972, 0.8391678335667132, 0.8411682336467292, 0.8431686337267452, 0.8451690338067612, 0.8471694338867772, 0.8491698339667932, 0.8511702340468092, 0.8531706341268253, 0.8551710342068413, 0.8571714342868573, 0.8591718343668733, 0.8611722344468893, 0.8631726345269053, 0.8651730346069213, 0.8671734346869373, 0.8691738347669533, 0.8711742348469693, 0.8731746349269853, 0.8751750350070013, 0.8771754350870173, 0.8791758351670333, 0.8811762352470494, 0.8831766353270654, 0.8851770354070814, 0.8871774354870974, 0.8891778355671134, 0.8911782356471294, 0.8931786357271454, 0.8951790358071614, 0.8971794358871774, 0.8991798359671934, 0.9011802360472094, 0.9031806361272254, 0.9051810362072414, 0.9071814362872574, 0.9091818363672735, 0.9111822364472895, 0.9131826365273055, 0.9151830366073215, 0.9171834366873375, 0.9191838367673535, 0.9211842368473695, 0.9231846369273855, 0.9251850370074015, 0.9271854370874175, 0.9291858371674335, 0.9311862372474495, 0.9331866373274655, 0.9351870374074815, 0.9371874374874976, 0.9391878375675136, 0.9411882376475296, 0.9431886377275456, 0.9451890378075616, 0.9471894378875776, 0.9491898379675936, 0.9511902380476096, 0.9531906381276256, 0.9551910382076416, 0.9571914382876576, 0.9591918383676736, 0.9611922384476896, 0.9631926385277056, 0.9651930386077217, 0.9671934386877377, 0.9691938387677537, 0.9711942388477697, 0.9731946389277857, 0.9751950390078017, 0.9771954390878177, 0.9791958391678337, 0.9811962392478497, 0.9831966393278657, 0.9851970394078817, 0.9871974394878977, 0.9891978395679137, 0.9911982396479297, 0.9931986397279458, 0.9951990398079618, 0.9971994398879778, 0.9991998399679938, 1.0012002400480098, 1.0032006401280258, 1.0052010402080418, 1.0072014402880578, 1.0092018403680738, 1.0112022404480898, 1.0132026405281058, 1.0152030406081218, 1.0172034406881378, 1.0192038407681538, 1.0212042408481699, 1.0232046409281859, 1.0252050410082019, 1.0272054410882179, 1.0292058411682339, 1.0312062412482499, 1.033206641328266, 1.035207041408282, 1.037207441488298, 1.039207841568314, 1.04120824164833, 1.043208641728346, 1.045209041808362, 1.047209441888378, 1.049209841968394, 1.05121024204841, 1.053210642128426, 1.055211042208442, 1.057211442288458, 1.059211842368474, 1.06121224244849, 1.063212642528506, 1.065213042608522, 1.067213442688538, 1.069213842768554, 1.07121424284857, 1.073214642928586, 1.075215043008602, 1.077215443088618, 1.079215843168634, 1.08121624324865, 1.083216643328666, 1.085217043408682, 1.087217443488698, 1.089217843568714, 1.09121824364873, 1.093218643728746, 1.0952190438087621, 1.0972194438887781, 1.0992198439687941, 1.1012202440488101, 1.1032206441288261, 1.1052210442088422, 1.1072214442888582, 1.1092218443688742, 1.1112222444488902, 1.1132226445289062, 1.1152230446089222, 1.1172234446889382, 1.1192238447689542, 1.1212242448489702, 1.1232246449289862, 1.1252250450090022, 1.1272254450890182, 1.1292258451690342, 1.1312262452490502, 1.1332266453290663, 1.1352270454090823, 1.1372274454890983, 1.1392278455691143, 1.1412282456491303, 1.1432286457291463, 1.1452290458091614, 1.1472294458891774, 1.1492298459691934, 1.1512302460492094, 1.1532306461292254, 1.1552310462092414, 1.1572314462892574, 1.1592318463692735, 1.1612322464492895, 1.1632326465293055, 1.1652330466093215, 1.1672334466893375, 1.1692338467693535, 1.1712342468493695, 1.1732346469293855, 1.1752350470094015, 1.1772354470894175, 1.1792358471694335, 1.1812362472494495, 1.1832366473294655, 1.1852370474094815, 1.1872374474894976, 1.1892378475695136, 1.1912382476495296, 1.1932386477295456, 1.1952390478095616, 1.1972394478895776, 1.1992398479695936, 1.2012402480496096, 1.2032406481296256, 1.2052410482096416, 1.2072414482896576, 1.2092418483696736, 1.2112422484496896, 1.2132426485297056, 1.2152430486097217, 1.2172434486897377, 1.2192438487697537, 1.2212442488497697, 1.2232446489297857, 1.2252450490098017, 1.2272454490898177, 1.2292458491698337, 1.2312462492498497, 1.2332466493298657, 1.2352470494098817, 1.2372474494898977, 1.2392478495699137, 1.2412482496499297, 1.2432486497299458, 1.2452490498099618, 1.2472494498899778, 1.2492498499699938, 1.2512502500500098, 1.2532506501300258, 1.2552510502100418, 1.2572514502900578, 1.2592518503700738, 1.2612522504500898, 1.2632526505301058, 1.2652530506101218, 1.2672534506901378, 1.2692538507701538, 1.2712542508501699, 1.2732546509301859, 1.2752550510102019, 1.2772554510902179, 1.2792558511702339, 1.28125625125025, 1.283256651330266, 1.285257051410282, 1.287257451490298, 1.289257851570314, 1.29125825165033, 1.293258651730346, 1.295259051810362, 1.297259451890378, 1.299259851970394, 1.30126025205041, 1.303260652130426, 1.305261052210442, 1.307261452290458, 1.309261852370474, 1.31126225245049, 1.313262652530506, 1.315263052610522, 1.317263452690538, 1.319263852770554, 1.32126425285057, 1.323264652930586, 1.325265053010602, 1.327265453090618, 1.329265853170634, 1.33126625325065, 1.333266653330666, 1.335267053410682, 1.337267453490698, 1.339267853570714, 1.34126825365073, 1.343268653730746, 1.3452690538107621, 1.3472694538907781, 1.3492698539707941, 1.3512702540508101, 1.3532706541308261, 1.3552710542108422, 1.3572714542908582, 1.3592718543708742, 1.3612722544508902, 1.3632726545309062, 1.3652730546109222, 1.3672734546909382, 1.3692738547709542, 1.3712742548509702, 1.3732746549309862, 1.3752750550110022, 1.3772754550910182, 1.3792758551710342, 1.3812762552510502, 1.3832766553310663, 1.3852770554110823, 1.3872774554910983, 1.3892778555711143, 1.3912782556511303, 1.3932786557311463, 1.3952790558111623, 1.3972794558911783, 1.3992798559711943, 1.4012802560512103, 1.4032806561312263, 1.4052810562112423, 1.4072814562912583, 1.4092818563712743, 1.4112822564512904, 1.4132826565313064, 1.4152830566113224, 1.4172834566913384, 1.4192838567713544, 1.4212842568513704, 1.4232846569313864, 1.4252850570114024, 1.4272854570914184, 1.4292858571714344, 1.4312862572514504, 1.4332866573314664, 1.4352870574114824, 1.4372874574914984, 1.4392878575715145, 1.4412882576515305, 1.4432886577315465, 1.4452890578115625, 1.4472894578915785, 1.4492898579715945, 1.4512902580516105, 1.4532906581316265, 1.4552910582116425, 1.4572914582916585, 1.4592918583716745, 1.4612922584516905, 1.4632926585317065, 1.4652930586117225, 1.4672934586917386, 1.4692938587717546, 1.4712942588517706, 1.4732946589317866, 1.4752950590118026, 1.4772954590918186, 1.4792958591718346, 1.4812962592518506, 1.4832966593318666, 1.4852970594118826, 1.4872974594918986, 1.4892978595719146, 1.4912982596519306, 1.4932986597319466, 1.4952990598119626, 1.4972994598919787, 1.4992998599719947, 1.5013002600520107, 1.5033006601320267, 1.5053010602120427, 1.5073014602920587, 1.5093018603720747, 1.5113022604520907, 1.5133026605321067, 1.5153030606121227, 1.5173034606921387, 1.5193038607721547, 1.5213042608521707, 1.5233046609321867, 1.5253050610122028, 1.5273054610922188, 1.5293058611722348, 1.5313062612522508, 1.5333066613322668, 1.5353070614122828, 1.5373074614922988, 1.5393078615723148, 1.5413082616523308, 1.5433086617323468, 1.5453090618123628, 1.5473094618923788, 1.5493098619723948, 1.5513102620524108, 1.5533106621324269, 1.5553110622124429, 1.5573114622924589, 1.5593118623724749, 1.5613122624524909, 1.563312662532507, 1.565313062612523, 1.567313462692539, 1.569313862772555, 1.571314262852571, 1.573314662932587, 1.575315063012603, 1.577315463092619, 1.579315863172635, 1.581316263252651, 1.583316663332667, 1.585317063412683, 1.587317463492699, 1.589317863572715, 1.591318263652731, 1.593318663732747, 1.595319063812763, 1.597319463892779, 1.599319863972795, 1.6013202640528101, 1.6033206641328261, 1.6053210642128422, 1.6073214642928582, 1.6093218643728742, 1.6113222644528902, 1.6133226645329062, 1.6153230646129222, 1.6173234646929382, 1.6193238647729542, 1.6213242648529702, 1.6233246649329862, 1.6253250650130022, 1.6273254650930182, 1.6293258651730342, 1.6313262652530502, 1.6333266653330663, 1.6353270654130823, 1.6373274654930983, 1.6393278655731143, 1.6413282656531303, 1.6433286657331463, 1.6453290658131623, 1.6473294658931783, 1.6493298659731943, 1.6513302660532103, 1.6533306661332263, 1.6553310662132423, 1.6573314662932583, 1.6593318663732743, 1.6613322664532904, 1.6633326665333064, 1.6653330666133224, 1.6673334666933384, 1.6693338667733544, 1.6713342668533704, 1.6733346669333864, 1.6753350670134024, 1.6773354670934184, 1.6793358671734344, 1.6813362672534504, 1.6833366673334664, 1.6853370674134824, 1.6873374674934984, 1.6893378675735145, 1.6913382676535305, 1.6933386677335465, 1.6953390678135625, 1.6973394678935785, 1.6993398679735945, 1.7013402680536105, 1.7033406681336265, 1.7053410682136425, 1.7073414682936585, 1.7093418683736745, 1.7113422684536905, 1.7133426685337065, 1.7153430686137225, 1.7173434686937386, 1.7193438687737546, 1.7213442688537706, 1.7233446689337866, 1.7253450690138026, 1.7273454690938186, 1.7293458691738346, 1.7313462692538506, 1.7333466693338666, 1.7353470694138826, 1.7373474694938986, 1.7393478695739146, 1.7413482696539306, 1.7433486697339466, 1.7453490698139627, 1.7473494698939787, 1.7493498699739947, 1.7513502700540107, 1.7533506701340267, 1.7553510702140427, 1.7573514702940587, 1.7593518703740747, 1.7613522704540907, 1.7633526705341067, 1.7653530706141227, 1.7673534706941387, 1.7693538707741547, 1.7713542708541707, 1.7733546709341867, 1.7753550710142028, 1.7773554710942188, 1.7793558711742348, 1.7813562712542508, 1.7833566713342668, 1.7853570714142828, 1.7873574714942988, 1.7893578715743148, 1.7913582716543308, 1.7933586717343468, 1.7953590718143628, 1.7973594718943788, 1.7993598719743948, 1.8013602720544108, 1.8033606721344269, 1.8053610722144429, 1.8073614722944589, 1.8093618723744749, 1.8113622724544909, 1.813362672534507, 1.815363072614523, 1.817363472694539, 1.819363872774555, 1.821364272854571, 1.823364672934587, 1.825365073014603, 1.827365473094619, 1.829365873174635, 1.831366273254651, 1.833366673334667, 1.835367073414683, 1.837367473494699, 1.839367873574715, 1.841368273654731, 1.843368673734747, 1.845369073814763, 1.847369473894779, 1.849369873974795, 1.851370274054811, 1.853370674134827, 1.855371074214843, 1.857371474294859, 1.859371874374875, 1.861372274454891, 1.863372674534907, 1.865373074614923, 1.867373474694939, 1.869373874774955, 1.871374274854971, 1.873374674934987, 1.8753750750150031, 1.8773754750950191, 1.8793758751750351, 1.8813762752550511, 1.8833766753350671, 1.8853770754150831, 1.8873774754950992, 1.8893778755751152, 1.8913782756551312, 1.8933786757351472, 1.8953790758151632, 1.8973794758951792, 1.8993798759751952, 1.9013802760552112, 1.9033806761352272, 1.9053810762152432, 1.9073814762952592, 1.9093818763752752, 1.9113822764552912, 1.9133826765353072, 1.9153830766153233, 1.9173834766953393, 1.9193838767753553, 1.9213842768553713, 1.9233846769353873, 1.9253850770154033, 1.9273854770954193, 1.9293858771754353, 1.9313862772554513, 1.9333866773354673, 1.9353870774154833, 1.9373874774954993, 1.9393878775755153, 1.9413882776555313, 1.9433886777355474, 1.9453890778155634, 1.9473894778955794, 1.9493898779755954, 1.9513902780556114, 1.9533906781356274, 1.9553910782156434, 1.9573914782956594, 1.9593918783756754, 1.9613922784556914, 1.9633926785357074, 1.9653930786157234, 1.9673934786957394, 1.9693938787757554, 1.9713942788557715, 1.9733946789357875, 1.9753950790158035, 1.9773954790958195, 1.9793958791758355, 1.9813962792558515, 1.9833966793358675, 1.9853970794158835, 1.9873974794958995, 1.9893978795759155, 1.9913982796559315, 1.9933986797359475, 1.9953990798159635, 1.9973994798959795, 1.9993998799759956, 2.0014002800560116, 2.0034006801360276, 2.0054010802160436, 2.0074014802960596, 2.0094018803760756, 2.0114022804560916, 2.0134026805361076, 2.0154030806161236, 2.0174034806961396, 2.0194038807761556, 2.0214042808561716, 2.0234046809361876, 2.0254050810162036, 2.0274054810962197, 2.0294058811762357, 2.0314062812562517, 2.0334066813362677, 2.0354070814162837, 2.0374074814962997, 2.0394078815763157, 2.0414082816563317, 2.0434086817363477, 2.0454090818163637, 2.0474094818963797, 2.0494098819763957, 2.0514102820564117, 2.0534106821364277, 2.0554110822164438, 2.057411482296459, 2.059411882376475, 2.061412282456491, 2.063412682536507, 2.065413082616523, 2.067413482696539, 2.069413882776555, 2.071414282856571, 2.073414682936587, 2.075415083016603, 2.077415483096619, 2.079415883176635, 2.081416283256651, 2.083416683336667, 2.085417083416683, 2.087417483496699, 2.089417883576715, 2.091418283656731, 2.093418683736747, 2.095419083816763, 2.097419483896779, 2.099419883976795, 2.101420284056811, 2.103420684136827, 2.105421084216843, 2.107421484296859, 2.109421884376875, 2.111422284456891, 2.113422684536907, 2.115423084616923, 2.117423484696939, 2.119423884776955, 2.121424284856971, 2.123424684936987, 2.125425085017003, 2.127425485097019, 2.129425885177035, 2.131426285257051, 2.133426685337067, 2.135427085417083, 2.137427485497099, 2.139427885577115, 2.141428285657131, 2.143428685737147, 2.145429085817163, 2.147429485897179, 2.149429885977195, 2.151430286057211, 2.153430686137227, 2.155431086217243, 2.1574314862972592, 2.1594318863772752, 2.1614322864572912, 2.1634326865373072, 2.1654330866173233, 2.1674334866973393, 2.1694338867773553, 2.1714342868573713, 2.1734346869373873, 2.1754350870174033, 2.1774354870974193, 2.1794358871774353, 2.1814362872574513, 2.1834366873374673, 2.1854370874174833, 2.1874374874974993, 2.1894378875775153, 2.1914382876575313, 2.1934386877375474, 2.1954390878175634, 2.1974394878975794, 2.1994398879775954, 2.2014402880576114, 2.2034406881376274, 2.2054410882176434, 2.2074414882976594, 2.2094418883776754, 2.2114422884576914, 2.2134426885377074, 2.2154430886177234, 2.2174434886977394, 2.2194438887777554, 2.2214442888577715, 2.2234446889377875, 2.2254450890178035, 2.2274454890978195, 2.2294458891778355, 2.2314462892578515, 2.2334466893378675, 2.2354470894178835, 2.2374474894978995, 2.2394478895779155, 2.2414482896579315, 2.2434486897379475, 2.2454490898179635, 2.2474494898979795, 2.2494498899779956, 2.2514502900580116, 2.2534506901380276, 2.2554510902180436, 2.2574514902980596, 2.2594518903780756, 2.2614522904580916, 2.2634526905381076, 2.2654530906181236, 2.2674534906981396, 2.2694538907781556, 2.2714542908581716, 2.2734546909381876, 2.2754550910182036, 2.2774554910982197, 2.2794558911782357, 2.2814562912582517, 2.2834566913382677, 2.2854570914182837, 2.2874574914982997, 2.2894578915783157, 2.2914582916583317, 2.2934586917383477, 2.2954590918183637, 2.2974594918983797, 2.2994598919783957, 2.3014602920584117, 2.3034606921384277, 2.3054610922184438, 2.3074614922984598, 2.3094618923784758, 2.3114622924584918, 2.313462692538508, 2.315463092618524, 2.31746349269854, 2.319463892778556, 2.321464292858572, 2.323464692938588, 2.325465093018604, 2.32746549309862, 2.329465893178636, 2.331466293258652, 2.333466693338668, 2.335467093418684, 2.3374674934987, 2.339467893578716, 2.341468293658732, 2.343468693738748, 2.345469093818764, 2.34746949389878, 2.349469893978796, 2.351470294058812, 2.353470694138828, 2.355471094218844, 2.35747149429886, 2.359471894378876, 2.361472294458892, 2.363472694538908, 2.365473094618924, 2.36747349469894, 2.369473894778956, 2.371474294858972, 2.373474694938988, 2.375475095019004, 2.37747549509902, 2.379475895179036, 2.381476295259052, 2.383476695339068, 2.385477095419084, 2.3874774954991, 2.389477895579116, 2.391478295659132, 2.393478695739148, 2.395479095819164, 2.39747949589918, 2.399479895979196, 2.401480296059212, 2.403480696139228, 2.405481096219244, 2.40748149629926, 2.409481896379276, 2.411482296459292, 2.413482696539308, 2.415483096619324, 2.41748349669934, 2.419483896779356, 2.421484296859372, 2.423484696939388, 2.425485097019404, 2.42748549709942, 2.429485897179436, 2.431486297259452, 2.433486697339468, 2.435487097419484, 2.4374874974995, 2.4394878975795162, 2.4414882976595322, 2.4434886977395482, 2.4454890978195643, 2.4474894978995803, 2.4494898979795963, 2.4514902980596123, 2.4534906981396283, 2.4554910982196443, 2.4574914982996603, 2.4594918983796763, 2.4614922984596923, 2.4634926985397083, 2.4654930986197243, 2.4674934986997403, 2.4694938987797563, 2.4714942988597723, 2.4734946989397883, 2.4754950990198044, 2.4774954990998204, 2.4794958991798364, 2.4814962992598524, 2.4834966993398684, 2.4854970994198844, 2.4874974994999004, 2.4894978995799164, 2.4914982996599324, 2.4934986997399484, 2.4954990998199644, 2.4974994998999804, 2.4994998999799964, 2.5015003000600124, 2.5035007001400285, 2.5055011002200445, 2.5075015003000605, 2.5095019003800765, 2.5115023004600916, 2.5135027005401076, 2.5155031006201236, 2.5175035007001396, 2.5195039007801556, 2.5215043008601716, 2.5235047009401876, 2.5255051010202036, 2.5275055011002197, 2.5295059011802357, 2.5315063012602517, 2.5335067013402677, 2.5355071014202837, 2.5375075015002997, 2.5395079015803157, 2.5415083016603317, 2.5435087017403477, 2.5455091018203637, 2.5475095019003797, 2.5495099019803957, 2.5515103020604117, 2.5535107021404277, 2.5555111022204438, 2.5575115023004598, 2.5595119023804758, 2.5615123024604918, 2.563512702540508, 2.565513102620524, 2.56751350270054, 2.569513902780556, 2.571514302860572, 2.573514702940588, 2.575515103020604, 2.57751550310062, 2.579515903180636, 2.581516303260652, 2.583516703340668, 2.585517103420684, 2.5875175035007, 2.589517903580716, 2.591518303660732, 2.593518703740748, 2.595519103820764, 2.59751950390078, 2.599519903980796, 2.601520304060812, 2.603520704140828, 2.605521104220844, 2.60752150430086, 2.609521904380876, 2.611522304460892, 2.613522704540908, 2.615523104620924, 2.61752350470094, 2.619523904780956, 2.621524304860972, 2.623524704940988, 2.625525105021004, 2.62752550510102, 2.629525905181036, 2.631526305261052, 2.633526705341068, 2.635527105421084, 2.6375275055011, 2.639527905581116, 2.641528305661132, 2.643528705741148, 2.645529105821164, 2.64752950590118, 2.649529905981196, 2.651530306061212, 2.653530706141228, 2.655531106221244, 2.65753150630126, 2.659531906381276, 2.661532306461292, 2.663532706541308, 2.665533106621324, 2.66753350670134, 2.669533906781356, 2.671534306861372, 2.673534706941388, 2.675535107021404, 2.67753550710142, 2.679535907181436, 2.681536307261452, 2.683536707341468, 2.685537107421484, 2.6875375075015002, 2.6895379075815162, 2.6915383076615322, 2.6935387077415482, 2.6955391078215643, 2.6975395079015803, 2.6995399079815963, 2.7015403080616123, 2.7035407081416283, 2.7055411082216443, 2.7075415083016603, 2.7095419083816763, 2.7115423084616923, 2.7135427085417083, 2.7155431086217243, 2.7175435087017403, 2.7195439087817563, 2.7215443088617723, 2.7235447089417884, 2.7255451090218044, 2.7275455091018204, 2.7295459091818364, 2.7315463092618524, 2.7335467093418684, 2.7355471094218844, 2.7375475095019004, 2.7395479095819164, 2.7415483096619324, 2.7435487097419484, 2.7455491098219644, 2.7475495099019804, 2.7495499099819964, 2.7515503100620124, 2.7535507101420285, 2.7555511102220445, 2.7575515103020605, 2.7595519103820765, 2.7615523104620925, 2.7635527105421085, 2.7655531106221245, 2.7675535107021405, 2.7695539107821565, 2.7715543108621725, 2.7735547109421885, 2.7755551110222045, 2.7775555111022205, 2.7795559111822365, 2.7815563112622526, 2.7835567113422686, 2.7855571114222846, 2.7875575115023006, 2.7895579115823166, 2.7915583116623326, 2.7935587117423486, 2.7955591118223646, 2.7975595119023806, 2.7995599119823966, 2.8015603120624126, 2.8035607121424286, 2.8055611122224446, 2.8075615123024606, 2.8095619123824767, 2.8115623124624927, 2.8135627125425087, 2.8155631126225247, 2.8175635127025407, 2.8195639127825567, 2.8215643128625727, 2.8235647129425887, 2.8255651130226047, 2.8275655131026207, 2.8295659131826367, 2.8315663132626527, 2.8335667133426687, 2.8355671134226847, 2.8375675135027008, 2.8395679135827168, 2.8415683136627328, 2.8435687137427488, 2.845569113822765, 2.847569513902781, 2.849569913982797, 2.851570314062813, 2.853570714142829, 2.855571114222845, 2.857571514302861, 2.859571914382877, 2.861572314462893, 2.863572714542909, 2.865573114622925, 2.867573514702941, 2.869573914782957, 2.871574314862973, 2.873574714942989, 2.875575115023005, 2.877575515103021, 2.879575915183037, 2.881576315263053, 2.883576715343069, 2.885577115423085, 2.887577515503101, 2.889577915583117, 2.891578315663133, 2.893578715743149, 2.895579115823165, 2.897579515903181, 2.899579915983197, 2.901580316063213, 2.903580716143229, 2.905581116223245, 2.907581516303261, 2.909581916383277, 2.911582316463293, 2.913582716543309, 2.915583116623325, 2.917583516703341, 2.919583916783357, 2.921584316863373, 2.923584716943389, 2.925585117023405, 2.927585517103421, 2.929585917183437, 2.931586317263453, 2.933586717343469, 2.935587117423485, 2.937587517503501, 2.939587917583517, 2.941588317663533, 2.943588717743549, 2.945589117823565, 2.947589517903581, 2.949589917983597, 2.951590318063613, 2.953590718143629, 2.955591118223645, 2.957591518303661, 2.959591918383677, 2.961592318463693, 2.963592718543709, 2.965593118623725, 2.9675935187037403, 2.9695939187837563, 2.9715943188637723, 2.9735947189437884, 2.9755951190238044, 2.9775955191038204, 2.9795959191838364, 2.9815963192638524, 2.9835967193438684, 2.9855971194238844, 2.9875975195039004, 2.9895979195839164, 2.9915983196639324, 2.9935987197439484, 2.9955991198239644, 2.9975995199039804, 2.9995999199839964, 3.0016003200640125, 3.0036007201440285, 3.0056011202240445, 3.0076015203040605, 3.0096019203840765, 3.0116023204640925, 3.0136027205441085, 3.0156031206241245, 3.0176035207041405, 3.0196039207841565, 3.0216043208641725, 3.0236047209441885, 3.0256051210242045, 3.0276055211042205, 3.0296059211842365, 3.0316063212642526, 3.0336067213442686, 3.0356071214242846, 3.0376075215043006, 3.0396079215843166, 3.0416083216643326, 3.0436087217443486, 3.0456091218243646, 3.0476095219043806, 3.0496099219843966, 3.0516103220644126, 3.0536107221444286, 3.0556111222244446, 3.0576115223044606, 3.0596119223844767, 3.0616123224644927, 3.0636127225445087, 3.0656131226245247, 3.0676135227045407, 3.0696139227845567, 3.0716143228645727, 3.0736147229445887, 3.0756151230246047, 3.0776155231046207, 3.0796159231846367, 3.0816163232646527, 3.0836167233446687, 3.0856171234246847, 3.0876175235047008, 3.0896179235847168, 3.0916183236647328, 3.0936187237447488, 3.095619123824765, 3.097619523904781, 3.099619923984797, 3.101620324064813, 3.103620724144829, 3.105621124224845, 3.107621524304861, 3.109621924384877, 3.111622324464893, 3.113622724544909, 3.115623124624925, 3.117623524704941, 3.119623924784957, 3.121624324864973, 3.123624724944989, 3.125625125025005, 3.127625525105021, 3.129625925185037, 3.131626325265053, 3.133626725345069, 3.135627125425085, 3.137627525505101, 3.139627925585117, 3.141628325665133, 3.143628725745149, 3.145629125825165, 3.147629525905181, 3.149629925985197, 3.151630326065213, 3.153630726145229, 3.155631126225245, 3.157631526305261, 3.159631926385277, 3.161632326465293, 3.163632726545309, 3.165633126625325, 3.167633526705341, 3.169633926785357, 3.171634326865373, 3.173634726945389, 3.175635127025405, 3.177635527105421, 3.179635927185437, 3.181636327265453, 3.183636727345469, 3.185637127425485, 3.187637527505501, 3.189637927585517, 3.191638327665533, 3.193638727745549, 3.195639127825565, 3.197639527905581, 3.199639927985597, 3.201640328065613, 3.203640728145629, 3.205641128225645, 3.207641528305661, 3.209641928385677, 3.211642328465693, 3.213642728545709, 3.215643128625725, 3.217643528705741, 3.2196439287857572, 3.2216443288657732, 3.2236447289457892, 3.2256451290258052, 3.2276455291058213, 3.2296459291858373, 3.2316463292658533, 3.2336467293458693, 3.2356471294258853, 3.2376475295059013, 3.2396479295859173, 3.2416483296659333, 3.2436487297459493, 3.2456491298259653, 3.2476495299059813, 3.2496499299859973, 3.2516503300660133, 3.2536507301460293, 3.2556511302260454, 3.2576515303060614, 3.2596519303860774, 3.2616523304660934, 3.2636527305461094, 3.2656531306261254, 3.2676535307061414, 3.2696539307861574, 3.2716543308661734, 3.2736547309461894, 3.2756551310262054, 3.2776555311062214, 3.2796559311862374, 3.2816563312662534, 3.2836567313462695, 3.2856571314262855, 3.2876575315063015, 3.2896579315863175, 3.2916583316663335, 3.2936587317463495, 3.2956591318263655, 3.2976595319063815, 3.2996599319863975, 3.3016603320664135, 3.3036607321464295, 3.3056611322264455, 3.3076615323064615, 3.3096619323864775, 3.3116623324664936, 3.3136627325465096, 3.3156631326265256, 3.3176635327065416, 3.3196639327865576, 3.3216643328665736, 3.3236647329465896, 3.3256651330266056, 3.3276655331066216, 3.3296659331866376, 3.3316663332666536, 3.3336667333466696, 3.3356671334266856, 3.3376675335067016, 3.3396679335867177, 3.3416683336667337, 3.3436687337467497, 3.3456691338267657, 3.3476695339067817, 3.3496699339867977, 3.3516703340668137, 3.3536707341468297, 3.3556711342268457, 3.3576715343068617, 3.3596719343868777, 3.3616723344668937, 3.3636727345469097, 3.3656731346269257, 3.3676735347069418, 3.3696739347869578, 3.3716743348669738, 3.3736747349469898, 3.375675135027006, 3.377675535107022, 3.379675935187038, 3.381676335267054, 3.38367673534707, 3.385677135427086, 3.387677535507102, 3.389677935587118, 3.391678335667134, 3.39367873574715, 3.395679135827166, 3.397679535907182, 3.399679935987198, 3.401680336067214, 3.40368073614723, 3.405681136227246, 3.407681536307262, 3.409681936387278, 3.411682336467294, 3.41368273654731, 3.415683136627326, 3.417683536707342, 3.419683936787358, 3.421684336867374, 3.42368473694739, 3.425685137027406, 3.427685537107422, 3.429685937187438, 3.431686337267454, 3.43368673734747, 3.435687137427486, 3.437687537507502, 3.439687937587518, 3.441688337667534, 3.44368873774755, 3.445689137827566, 3.447689537907582, 3.449689937987598, 3.451690338067614, 3.45369073814763, 3.455691138227646, 3.457691538307662, 3.459691938387678, 3.461692338467694, 3.46369273854771, 3.465693138627726, 3.467693538707742, 3.469693938787758, 3.471694338867774, 3.47369473894779, 3.475695139027806, 3.477695539107822, 3.479695939187838, 3.481696339267854, 3.48369673934787, 3.485697139427886, 3.487697539507902, 3.489697939587918, 3.491698339667934, 3.49369873974795, 3.495699139827966, 3.497699539907982, 3.499699939987998, 3.5017003400680142, 3.5037007401480302, 3.5057011402280462, 3.5077015403080622, 3.5097019403880783, 3.5117023404680943, 3.5137027405481103, 3.5157031406281263, 3.5177035407081423, 3.5197039407881583, 3.5217043408681743, 3.5237047409481903, 3.5257051410282063, 3.5277055411082223, 3.5297059411882383, 3.5317063412682543, 3.5337067413482703, 3.5357071414282863, 3.5377075415083024, 3.5397079415883184, 3.5417083416683344, 3.5437087417483504, 3.5457091418283664, 3.5477095419083824, 3.5497099419883984, 3.5517103420684144, 3.5537107421484304, 3.5557111422284464, 3.5577115423084624, 3.5597119423884784, 3.5617123424684944, 3.5637127425485104, 3.5657131426285265, 3.5677135427085425, 3.5697139427885585, 3.5717143428685745, 3.5737147429485905, 3.5757151430286065, 3.5777155431086225, 3.5797159431886385, 3.5817163432686545, 3.5837167433486705, 3.5857171434286865, 3.5877175435087025, 3.5897179435887185, 3.5917183436687345, 3.5937187437487506, 3.5957191438287666, 3.5977195439087826, 3.5997199439887986, 3.6017203440688146, 3.6037207441488306, 3.6057211442288466, 3.6077215443088626, 3.6097219443888786, 3.6117223444688946, 3.6137227445489106, 3.6157231446289266, 3.6177235447089426, 3.6197239447889586, 3.6217243448689747, 3.6237247449489907, 3.6257251450290067, 3.6277255451090227, 3.6297259451890387, 3.6317263452690547, 3.6337267453490707, 3.6357271454290867, 3.6377275455091027, 3.6397279455891187, 3.6417283456691347, 3.6437287457491507, 3.6457291458291667, 3.6477295459091827, 3.649729945989197, 3.651730346069213, 3.653730746149229, 3.655731146229245, 3.657731546309261, 3.659731946389277, 3.661732346469293, 3.663732746549309, 3.665733146629325, 3.667733546709341, 3.669733946789357, 3.671734346869373, 3.673734746949389, 3.675735147029405, 3.677735547109421, 3.679735947189437, 3.681736347269453, 3.683736747349469, 3.685737147429485, 3.687737547509501, 3.689737947589517, 3.691738347669533, 3.693738747749549, 3.695739147829565, 3.697739547909581, 3.699739947989597, 3.701740348069613, 3.703740748149629, 3.705741148229645, 3.707741548309661, 3.709741948389677, 3.711742348469693, 3.713742748549709, 3.715743148629725, 3.717743548709741, 3.7197439487897572, 3.7217443488697732, 3.7237447489497892, 3.7257451490298052, 3.7277455491098213, 3.7297459491898373, 3.7317463492698533, 3.7337467493498693, 3.7357471494298853, 3.7377475495099013, 3.7397479495899173, 3.7417483496699333, 3.7437487497499493, 3.7457491498299653, 3.7477495499099813, 3.7497499499899973, 3.7517503500700133, 3.7537507501500293, 3.7557511502300454, 3.7577515503100614, 3.7597519503900774, 3.7617523504700934, 3.7637527505501094, 3.7657531506301254, 3.7677535507101414, 3.7697539507901574, 3.7717543508701734, 3.7737547509501894, 3.7757551510302054, 3.7777555511102214, 3.7797559511902374, 3.7817563512702534, 3.7837567513502695, 3.7857571514302855, 3.7877575515103015, 3.7897579515903175, 3.7917583516703335, 3.7937587517503495, 3.7957591518303655, 3.7977595519103815, 3.7997599519903975, 3.8017603520704135, 3.8037607521504295, 3.8057611522304455, 3.8077615523104615, 3.8097619523904775, 3.8117623524704936, 3.8137627525505096, 3.8157631526305256, 3.8177635527105416, 3.8197639527905576, 3.8217643528705736, 3.8237647529505896, 3.8257651530306056, 3.8277655531106216, 3.8297659531906376, 3.8317663532706536, 3.8337667533506696, 3.8357671534306856, 3.8377675535107016, 3.8397679535907177, 3.8417683536707337, 3.8437687537507497, 3.8457691538307657, 3.8477695539107817, 3.8497699539907977, 3.8517703540708137, 3.8537707541508297, 3.8557711542308457, 3.8577715543108617, 3.8597719543908777, 3.8617723544708937, 3.8637727545509097, 3.8657731546309257, 3.8677735547109418, 3.8697739547909578, 3.8717743548709738, 3.8737747549509898, 3.875775155031006, 3.877775555111022, 3.879775955191038, 3.881776355271054, 3.88377675535107, 3.885777155431086, 3.887777555511102, 3.889777955591118, 3.891778355671134, 3.89377875575115, 3.895779155831166, 3.897779555911182, 3.899779955991198, 3.901780356071214, 3.90378075615123, 3.905781156231246, 3.907781556311262, 3.909781956391278, 3.911782356471294, 3.91378275655131, 3.915783156631326, 3.917783556711342, 3.919783956791358, 3.921784356871374, 3.92378475695139, 3.925785157031406, 3.927785557111422, 3.929785957191438, 3.931786357271454, 3.93378675735147, 3.935787157431486, 3.937787557511502, 3.939787957591518, 3.941788357671534, 3.94378875775155, 3.945789157831566, 3.947789557911582, 3.949789957991598, 3.951790358071614, 3.95379075815163, 3.955791158231646, 3.957791558311662, 3.959791958391678, 3.961792358471694, 3.96379275855171, 3.965793158631726, 3.967793558711742, 3.969793958791758, 3.971794358871774, 3.97379475895179, 3.975795159031806, 3.977795559111822, 3.979795959191838, 3.981796359271854, 3.98379675935187, 3.985797159431886, 3.987797559511902, 3.989797959591918, 3.991798359671934, 3.99379875975195, 3.995799159831966, 3.997799559911982, 3.999799959991998, 4.001800360072014, 4.00380076015203, 4.005801160232046, 4.007801560312062, 4.009801960392078, 4.011802360472094, 4.01380276055211, 4.015803160632126, 4.017803560712142, 4.019803960792158, 4.021804360872174, 4.02380476095219, 4.025805161032206, 4.027805561112222, 4.029805961192238, 4.031806361272254, 4.03380676135227, 4.035807161432286, 4.037807561512302, 4.039807961592318, 4.041808361672334, 4.04380876175235, 4.045809161832366, 4.047809561912382, 4.049809961992398, 4.051810362072414, 4.05381076215243, 4.055811162232446, 4.057811562312462, 4.059811962392478, 4.061812362472494, 4.0638127625525104, 4.0658131626325265, 4.0678135627125425, 4.0698139627925585, 4.0718143628725745, 4.0738147629525905, 4.0758151630326065, 4.0778155631126225, 4.0798159631926385, 4.0818163632726545, 4.0838167633526705, 4.0858171634326865, 4.0878175635127025, 4.0898179635927185, 4.0918183636727345, 4.0938187637527506, 4.095819163832767, 4.097819563912783, 4.099819963992799, 4.101820364072815, 4.103820764152831, 4.105821164232847, 4.107821564312863, 4.109821964392879, 4.111822364472895, 4.113822764552911, 4.115823164632927, 4.117823564712943, 4.119823964792959, 4.121824364872975, 4.123824764952991, 4.125825165033007, 4.127825565113023, 4.129825965193039, 4.131826365273055, 4.133826765353071, 4.135827165433087, 4.137827565513103, 4.139827965593119, 4.141828365673135, 4.143828765753151, 4.145829165833167, 4.147829565913183, 4.149829965993199, 4.151830366073215, 4.153830766153231, 4.155831166233247, 4.157831566313263, 4.159831966393279, 4.161832366473295, 4.163832766553311, 4.165833166633327, 4.167833566713343, 4.169833966793359, 4.171834366873375, 4.173834766953391, 4.175835167033407, 4.177835567113423, 4.179835967193439, 4.181836367273455, 4.183836767353471, 4.185837167433487, 4.187837567513503, 4.189837967593519, 4.191838367673535, 4.193838767753551, 4.195839167833567, 4.197839567913583, 4.199839967993599], "N/(2L)": [0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4083333333333333, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.4166666666666667, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.43333333333333335, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.44166666666666665, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4583333333333333, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.4666666666666667, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.48333333333333334, 0.49166666666666664, 0.49166666666666664, 0.49166666666666664, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5083333333333333, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.5166666666666667, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5333333333333333, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.5416666666666666, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5583333333333333, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.5666666666666667, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5833333333333334, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667, 0.5916666666666667]}, "L=80": {"mu/J": [0.5151030206041209, 0.517103420684137, 0.519103820764153, 0.521104220844169, 0.523104620924185, 0.525105021004201, 0.527105421084217, 0.529105821164233, 0.531106221244249, 0.533106621324265, 0.535107021404281, 0.537107421484297, 0.539107821564313, 0.541108221644329, 0.543108621724345, 0.545109021804361, 0.5471094218843771, 0.5491098219643931, 0.5511102220444091, 0.5531106221244251, 0.5551110222044411, 0.5571114222844571, 0.5591118223644731, 0.5611122224444891, 0.5631126225245051, 0.5651130226045211, 0.5671134226845371, 0.5691138227645531, 0.5711142228445691, 0.5731146229245851, 0.5751150230046012, 0.5771154230846172, 0.5791158231646332, 0.5811162232446492, 0.5831166233246652, 0.5851170234046812, 0.5871174234846972, 0.5891178235647132, 0.5911182236447292, 0.5931186237247452, 0.5951190238047612, 0.5971194238847772, 0.5991198239647932, 0.6011202240448092, 0.6031206241248253, 0.6051210242048413, 0.6071214242848573, 0.6091218243648733, 0.6111222244448893, 0.6131226245249053, 0.6151230246049213, 0.6171234246849373, 0.6191238247649533, 0.6211242248449693, 0.6231246249249853, 0.6251250250050013, 0.6271254250850173, 0.6291258251650333, 0.6311262252450494, 0.6331266253250654, 0.6351270254050814, 0.6371274254850974, 0.6391278255651134, 0.6411282256451294, 0.6431286257251454, 0.6451290258051614, 0.6471294258851774, 0.6491298259651934, 0.6511302260452094, 0.6531306261252254, 0.6551310262052414, 0.6571314262852574, 0.6591318263652735, 0.6611322264452895, 0.6631326265253055, 0.6651330266053215, 0.6671334266853375, 0.6691338267653535, 0.6711342268453695, 0.6731346269253855, 0.6751350270054015, 0.6771354270854175, 0.6791358271654335, 0.6811362272454495, 0.6831366273254655, 0.6851370274054815, 0.6871374274854976, 0.6891378275655136, 0.6911382276455287, 0.6931386277255447, 0.6951390278055607, 0.6971394278855767, 0.6991398279655927, 0.7011402280456087, 0.7031406281256247, 0.7051410282056407, 0.7071414282856567, 0.7091418283656727, 0.7111422284456888, 0.7131426285257048, 0.7151430286057208, 0.7171434286857368, 0.7191438287657528, 0.7211442288457688, 0.7231446289257848, 0.7251450290058008, 0.7271454290858168, 0.7291458291658328, 0.7311462292458488, 0.7331466293258648, 0.7351470294058808, 0.7371474294858968, 0.7391478295659129, 0.7411482296459289, 0.7431486297259449, 0.7451490298059609, 0.7471494298859769, 0.7491498299659929, 0.7511502300460089, 0.7531506301260249, 0.7551510302060409, 0.7571514302860569, 0.7591518303660729, 0.7611522304460889, 0.7631526305261049, 0.7651530306061209, 0.767153430686137, 0.769153830766153, 0.771154230846169, 0.773154630926185, 0.775155031006201, 0.777155431086217, 0.779155831166233, 0.781156231246249, 0.783156631326265, 0.785157031406281, 0.787157431486297, 0.789157831566313, 0.791158231646329, 0.793158631726345, 0.795159031806361, 0.7971594318863771, 0.7991598319663931, 0.8011602320464091, 0.8031606321264251, 0.8051610322064411, 0.8071614322864571, 0.8091618323664731, 0.8111622324464891, 0.8131626325265051, 0.8151630326065211, 0.8171634326865371, 0.8191638327665531, 0.8211642328465691, 0.8231646329265851, 0.8251650330066012, 0.8271654330866172, 0.8291658331666332, 0.8311662332466492, 0.8331666333266652, 0.8351670334066812, 0.8371674334866972, 0.8391678335667132, 0.8411682336467292, 0.8431686337267452, 0.8451690338067612, 0.8471694338867772, 0.8491698339667932, 0.8511702340468092, 0.8531706341268253, 0.8551710342068413, 0.8571714342868573, 0.8591718343668733, 0.8611722344468893, 0.8631726345269053, 0.8651730346069213, 0.8671734346869373, 0.8691738347669533, 0.8711742348469693, 0.8731746349269853, 0.8751750350070013, 0.8771754350870173, 0.8791758351670333, 0.8811762352470494, 0.8831766353270654, 0.8851770354070814, 0.8871774354870974, 0.8891778355671134, 0.8911782356471294, 0.8931786357271454, 0.8951790358071614, 0.8971794358871774, 0.8991798359671934, 0.9011802360472094, 0.9031806361272254, 0.9051810362072414, 0.9071814362872574, 0.9091818363672735, 0.9111822364472895, 0.9131826365273055, 0.9151830366073215, 0.9171834366873375, 0.9191838367673535, 0.9211842368473695, 0.9231846369273855, 0.9251850370074015, 0.9271854370874175, 0.9291858371674335, 0.9311862372474495, 0.9331866373274655, 0.9351870374074815, 0.9371874374874976, 0.9391878375675136, 0.9411882376475296, 0.9431886377275456, 0.9451890378075616, 0.9471894378875776, 0.9491898379675936, 0.9511902380476096, 0.9531906381276256, 0.9551910382076416, 0.9571914382876576, 0.9591918383676736, 0.9611922384476896, 0.9631926385277056, 0.9651930386077217, 0.9671934386877377, 0.9691938387677537, 0.9711942388477697, 0.9731946389277857, 0.9751950390078017, 0.9771954390878177, 0.9791958391678337, 0.9811962392478497, 0.9831966393278657, 0.9851970394078817, 0.9871974394878977, 0.9891978395679137, 0.9911982396479297, 0.9931986397279458, 0.9951990398079618, 0.9971994398879778, 0.9991998399679938, 1.0012002400480098, 1.0032006401280258, 1.0052010402080418, 1.0072014402880578, 1.0092018403680738, 1.0112022404480898, 1.0132026405281058, 1.0152030406081218, 1.0172034406881378, 1.0192038407681538, 1.0212042408481699, 1.0232046409281859, 1.0252050410082019, 1.0272054410882179, 1.0292058411682339, 1.0312062412482499, 1.033206641328266, 1.035207041408282, 1.037207441488298, 1.039207841568314, 1.04120824164833, 1.043208641728346, 1.045209041808362, 1.047209441888378, 1.049209841968394, 1.05121024204841, 1.053210642128426, 1.055211042208442, 1.057211442288458, 1.059211842368474, 1.06121224244849, 1.063212642528506, 1.065213042608522, 1.067213442688538, 1.069213842768554, 1.07121424284857, 1.073214642928586, 1.075215043008602, 1.077215443088618, 1.079215843168634, 1.08121624324865, 1.083216643328666, 1.085217043408682, 1.087217443488698, 1.089217843568714, 1.09121824364873, 1.093218643728746, 1.0952190438087621, 1.0972194438887781, 1.0992198439687941, 1.1012202440488101, 1.1032206441288261, 1.1052210442088422, 1.1072214442888582, 1.1092218443688742, 1.1112222444488902, 1.1132226445289062, 1.1152230446089222, 1.1172234446889382, 1.1192238447689542, 1.1212242448489702, 1.1232246449289862, 1.1252250450090022, 1.1272254450890182, 1.1292258451690342, 1.1312262452490502, 1.1332266453290663, 1.1352270454090823, 1.1372274454890983, 1.1392278455691143, 1.1412282456491303, 1.1432286457291463, 1.1452290458091614, 1.1472294458891774, 1.1492298459691934, 1.1512302460492094, 1.1532306461292254, 1.1552310462092414, 1.1572314462892574, 1.1592318463692735, 1.1612322464492895, 1.1632326465293055, 1.1652330466093215, 1.1672334466893375, 1.1692338467693535, 1.1712342468493695, 1.1732346469293855, 1.1752350470094015, 1.1772354470894175, 1.1792358471694335, 1.1812362472494495, 1.1832366473294655, 1.1852370474094815, 1.1872374474894976, 1.1892378475695136, 1.1912382476495296, 1.1932386477295456, 1.1952390478095616, 1.1972394478895776, 1.1992398479695936, 1.2012402480496096, 1.2032406481296256, 1.2052410482096416, 1.2072414482896576, 1.2092418483696736, 1.2112422484496896, 1.2132426485297056, 1.2152430486097217, 1.2172434486897377, 1.2192438487697537, 1.2212442488497697, 1.2232446489297857, 1.2252450490098017, 1.2272454490898177, 1.2292458491698337, 1.2312462492498497, 1.2332466493298657, 1.2352470494098817, 1.2372474494898977, 1.2392478495699137, 1.2412482496499297, 1.2432486497299458, 1.2452490498099618, 1.2472494498899778, 1.2492498499699938, 1.2512502500500098, 1.2532506501300258, 1.2552510502100418, 1.2572514502900578, 1.2592518503700738, 1.2612522504500898, 1.2632526505301058, 1.2652530506101218, 1.2672534506901378, 1.2692538507701538, 1.2712542508501699, 1.2732546509301859, 1.2752550510102019, 1.2772554510902179, 1.2792558511702339, 1.28125625125025, 1.283256651330266, 1.285257051410282, 1.287257451490298, 1.289257851570314, 1.29125825165033, 1.293258651730346, 1.295259051810362, 1.297259451890378, 1.299259851970394, 1.30126025205041, 1.303260652130426, 1.305261052210442, 1.307261452290458, 1.309261852370474, 1.31126225245049, 1.313262652530506, 1.315263052610522, 1.317263452690538, 1.319263852770554, 1.32126425285057, 1.323264652930586, 1.325265053010602, 1.327265453090618, 1.329265853170634, 1.33126625325065, 1.333266653330666, 1.335267053410682, 1.337267453490698, 1.339267853570714, 1.34126825365073, 1.343268653730746, 1.3452690538107621, 1.3472694538907781, 1.3492698539707941, 1.3512702540508101, 1.3532706541308261, 1.3552710542108422, 1.3572714542908582, 1.3592718543708742, 1.3612722544508902, 1.3632726545309062, 1.3652730546109222, 1.3672734546909382, 1.3692738547709542, 1.3712742548509702, 1.3732746549309862, 1.3752750550110022, 1.3772754550910182, 1.3792758551710342, 1.3812762552510502, 1.3832766553310663, 1.3852770554110823, 1.3872774554910983, 1.3892778555711143, 1.3912782556511303, 1.3932786557311463, 1.3952790558111623, 1.3972794558911783, 1.3992798559711943, 1.4012802560512103, 1.4032806561312263, 1.4052810562112423, 1.4072814562912583, 1.4092818563712743, 1.4112822564512904, 1.4132826565313064, 1.4152830566113224, 1.4172834566913384, 1.4192838567713544, 1.4212842568513704, 1.4232846569313864, 1.4252850570114024, 1.4272854570914184, 1.4292858571714344, 1.4312862572514504, 1.4332866573314664, 1.4352870574114824, 1.4372874574914984, 1.4392878575715145, 1.4412882576515305, 1.4432886577315465, 1.4452890578115625, 1.4472894578915785, 1.4492898579715945, 1.4512902580516105, 1.4532906581316265, 1.4552910582116425, 1.4572914582916585, 1.4592918583716745, 1.4612922584516905, 1.4632926585317065, 1.4652930586117225, 1.4672934586917386, 1.4692938587717546, 1.4712942588517706, 1.4732946589317866, 1.4752950590118026, 1.4772954590918186, 1.4792958591718346, 1.4812962592518506, 1.4832966593318666, 1.4852970594118826, 1.4872974594918986, 1.4892978595719146, 1.4912982596519306, 1.4932986597319466, 1.4952990598119626, 1.4972994598919787, 1.4992998599719947, 1.5013002600520107, 1.5033006601320267, 1.5053010602120427, 1.5073014602920587, 1.5093018603720747, 1.5113022604520907, 1.5133026605321067, 1.5153030606121227, 1.5173034606921387, 1.5193038607721547, 1.5213042608521707, 1.5233046609321867, 1.5253050610122028, 1.5273054610922188, 1.5293058611722348, 1.5313062612522508, 1.5333066613322668, 1.5353070614122828, 1.5373074614922988, 1.5393078615723148, 1.5413082616523308, 1.5433086617323468, 1.5453090618123628, 1.5473094618923788, 1.5493098619723948, 1.5513102620524108, 1.5533106621324269, 1.5553110622124429, 1.5573114622924589, 1.5593118623724749, 1.5613122624524909, 1.563312662532507, 1.565313062612523, 1.567313462692539, 1.569313862772555, 1.571314262852571, 1.573314662932587, 1.575315063012603, 1.577315463092619, 1.579315863172635, 1.581316263252651, 1.583316663332667, 1.585317063412683, 1.587317463492699, 1.589317863572715, 1.591318263652731, 1.593318663732747, 1.595319063812763, 1.597319463892779, 1.599319863972795, 1.6013202640528101, 1.6033206641328261, 1.6053210642128422, 1.6073214642928582, 1.6093218643728742, 1.6113222644528902, 1.6133226645329062, 1.6153230646129222, 1.6173234646929382, 1.6193238647729542, 1.6213242648529702, 1.6233246649329862, 1.6253250650130022, 1.6273254650930182, 1.6293258651730342, 1.6313262652530502, 1.6333266653330663, 1.6353270654130823, 1.6373274654930983, 1.6393278655731143, 1.6413282656531303, 1.6433286657331463, 1.6453290658131623, 1.6473294658931783, 1.6493298659731943, 1.6513302660532103, 1.6533306661332263, 1.6553310662132423, 1.6573314662932583, 1.6593318663732743, 1.6613322664532904, 1.6633326665333064, 1.6653330666133224, 1.6673334666933384, 1.6693338667733544, 1.6713342668533704, 1.6733346669333864, 1.6753350670134024, 1.6773354670934184, 1.6793358671734344, 1.6813362672534504, 1.6833366673334664, 1.6853370674134824, 1.6873374674934984, 1.6893378675735145, 1.6913382676535305, 1.6933386677335465, 1.6953390678135625, 1.6973394678935785, 1.6993398679735945, 1.7013402680536105, 1.7033406681336265, 1.7053410682136425, 1.7073414682936585, 1.7093418683736745, 1.7113422684536905, 1.7133426685337065, 1.7153430686137225, 1.7173434686937386, 1.7193438687737546, 1.7213442688537706, 1.7233446689337866, 1.7253450690138026, 1.7273454690938186, 1.7293458691738346, 1.7313462692538506, 1.7333466693338666, 1.7353470694138826, 1.7373474694938986, 1.7393478695739146, 1.7413482696539306, 1.7433486697339466, 1.7453490698139627, 1.7473494698939787, 1.7493498699739947, 1.7513502700540107, 1.7533506701340267, 1.7553510702140427, 1.7573514702940587, 1.7593518703740747, 1.7613522704540907, 1.7633526705341067, 1.7653530706141227, 1.7673534706941387, 1.7693538707741547, 1.7713542708541707, 1.7733546709341867, 1.7753550710142028, 1.7773554710942188, 1.7793558711742348, 1.7813562712542508, 1.7833566713342668, 1.7853570714142828, 1.7873574714942988, 1.7893578715743148, 1.7913582716543308, 1.7933586717343468, 1.7953590718143628, 1.7973594718943788, 1.7993598719743948, 1.8013602720544108, 1.8033606721344269, 1.8053610722144429, 1.8073614722944589, 1.8093618723744749, 1.8113622724544909, 1.813362672534507, 1.815363072614523, 1.817363472694539, 1.819363872774555, 1.821364272854571, 1.823364672934587, 1.825365073014603, 1.827365473094619, 1.829365873174635, 1.831366273254651, 1.833366673334667, 1.835367073414683, 1.837367473494699, 1.839367873574715, 1.841368273654731, 1.843368673734747, 1.845369073814763, 1.847369473894779, 1.849369873974795, 1.851370274054811, 1.853370674134827, 1.855371074214843, 1.857371474294859, 1.859371874374875, 1.861372274454891, 1.863372674534907, 1.865373074614923, 1.867373474694939, 1.869373874774955, 1.871374274854971, 1.873374674934987, 1.8753750750150031, 1.8773754750950191, 1.8793758751750351, 1.8813762752550511, 1.8833766753350671, 1.8853770754150831, 1.8873774754950992, 1.8893778755751152, 1.8913782756551312, 1.8933786757351472, 1.8953790758151632, 1.8973794758951792, 1.8993798759751952, 1.9013802760552112, 1.9033806761352272, 1.9053810762152432, 1.9073814762952592, 1.9093818763752752, 1.9113822764552912, 1.9133826765353072, 1.9153830766153233, 1.9173834766953393, 1.9193838767753553, 1.9213842768553713, 1.9233846769353873, 1.9253850770154033, 1.9273854770954193, 1.9293858771754353, 1.9313862772554513, 1.9333866773354673, 1.9353870774154833, 1.9373874774954993, 1.9393878775755153, 1.9413882776555313, 1.9433886777355474, 1.9453890778155634, 1.9473894778955794, 1.9493898779755954, 1.9513902780556114, 1.9533906781356274, 1.9553910782156434, 1.9573914782956594, 1.9593918783756754, 1.9613922784556914, 1.9633926785357074, 1.9653930786157234, 1.9673934786957394, 1.9693938787757554, 1.9713942788557715, 1.9733946789357875, 1.9753950790158035, 1.9773954790958195, 1.9793958791758355, 1.9813962792558515, 1.9833966793358675, 1.9853970794158835, 1.9873974794958995, 1.9893978795759155, 1.9913982796559315, 1.9933986797359475, 1.9953990798159635, 1.9973994798959795, 1.9993998799759956, 2.0014002800560116, 2.0034006801360276, 2.0054010802160436, 2.0074014802960596, 2.0094018803760756, 2.0114022804560916, 2.0134026805361076, 2.0154030806161236, 2.0174034806961396, 2.0194038807761556, 2.0214042808561716, 2.0234046809361876, 2.0254050810162036, 2.0274054810962197, 2.0294058811762357, 2.0314062812562517, 2.0334066813362677, 2.0354070814162837, 2.0374074814962997, 2.0394078815763157, 2.0414082816563317, 2.0434086817363477, 2.0454090818163637, 2.0474094818963797, 2.0494098819763957, 2.0514102820564117, 2.0534106821364277, 2.0554110822164438, 2.057411482296459, 2.059411882376475, 2.061412282456491, 2.063412682536507, 2.065413082616523, 2.067413482696539, 2.069413882776555, 2.071414282856571, 2.073414682936587, 2.075415083016603, 2.077415483096619, 2.079415883176635, 2.081416283256651, 2.083416683336667, 2.085417083416683, 2.087417483496699, 2.089417883576715, 2.091418283656731, 2.093418683736747, 2.095419083816763, 2.097419483896779, 2.099419883976795, 2.101420284056811, 2.103420684136827, 2.105421084216843, 2.107421484296859, 2.109421884376875, 2.111422284456891, 2.113422684536907, 2.115423084616923, 2.117423484696939, 2.119423884776955, 2.121424284856971, 2.123424684936987, 2.125425085017003, 2.127425485097019, 2.129425885177035, 2.131426285257051, 2.133426685337067, 2.135427085417083, 2.137427485497099, 2.139427885577115, 2.141428285657131, 2.143428685737147, 2.145429085817163, 2.147429485897179, 2.149429885977195, 2.151430286057211, 2.153430686137227, 2.155431086217243, 2.1574314862972592, 2.1594318863772752, 2.1614322864572912, 2.1634326865373072, 2.1654330866173233, 2.1674334866973393, 2.1694338867773553, 2.1714342868573713, 2.1734346869373873, 2.1754350870174033, 2.1774354870974193, 2.1794358871774353, 2.1814362872574513, 2.1834366873374673, 2.1854370874174833, 2.1874374874974993, 2.1894378875775153, 2.1914382876575313, 2.1934386877375474, 2.1954390878175634, 2.1974394878975794, 2.1994398879775954, 2.2014402880576114, 2.2034406881376274, 2.2054410882176434, 2.2074414882976594, 2.2094418883776754, 2.2114422884576914, 2.2134426885377074, 2.2154430886177234, 2.2174434886977394, 2.2194438887777554, 2.2214442888577715, 2.2234446889377875, 2.2254450890178035, 2.2274454890978195, 2.2294458891778355, 2.2314462892578515, 2.2334466893378675, 2.2354470894178835, 2.2374474894978995, 2.2394478895779155, 2.2414482896579315, 2.2434486897379475, 2.2454490898179635, 2.2474494898979795, 2.2494498899779956, 2.2514502900580116, 2.2534506901380276, 2.2554510902180436, 2.2574514902980596, 2.2594518903780756, 2.2614522904580916, 2.2634526905381076, 2.2654530906181236, 2.2674534906981396, 2.2694538907781556, 2.2714542908581716, 2.2734546909381876, 2.2754550910182036, 2.2774554910982197, 2.2794558911782357, 2.2814562912582517, 2.2834566913382677, 2.2854570914182837, 2.2874574914982997, 2.2894578915783157, 2.2914582916583317, 2.2934586917383477, 2.2954590918183637, 2.2974594918983797, 2.2994598919783957, 2.3014602920584117, 2.3034606921384277, 2.3054610922184438, 2.3074614922984598, 2.3094618923784758, 2.3114622924584918, 2.313462692538508, 2.315463092618524, 2.31746349269854, 2.319463892778556, 2.321464292858572, 2.323464692938588, 2.325465093018604, 2.32746549309862, 2.329465893178636, 2.331466293258652, 2.333466693338668, 2.335467093418684, 2.3374674934987, 2.339467893578716, 2.341468293658732, 2.343468693738748, 2.345469093818764, 2.34746949389878, 2.349469893978796, 2.351470294058812, 2.353470694138828, 2.355471094218844, 2.35747149429886, 2.359471894378876, 2.361472294458892, 2.363472694538908, 2.365473094618924, 2.36747349469894, 2.369473894778956, 2.371474294858972, 2.373474694938988, 2.375475095019004, 2.37747549509902, 2.379475895179036, 2.381476295259052, 2.383476695339068, 2.385477095419084, 2.3874774954991, 2.389477895579116, 2.391478295659132, 2.393478695739148, 2.395479095819164, 2.39747949589918, 2.399479895979196, 2.401480296059212, 2.403480696139228, 2.405481096219244, 2.40748149629926, 2.409481896379276, 2.411482296459292, 2.413482696539308, 2.415483096619324, 2.41748349669934, 2.419483896779356, 2.421484296859372, 2.423484696939388, 2.425485097019404, 2.42748549709942, 2.429485897179436, 2.431486297259452, 2.433486697339468, 2.435487097419484, 2.4374874974995, 2.4394878975795162, 2.4414882976595322, 2.4434886977395482, 2.4454890978195643, 2.4474894978995803, 2.4494898979795963, 2.4514902980596123, 2.4534906981396283, 2.4554910982196443, 2.4574914982996603, 2.4594918983796763, 2.4614922984596923, 2.4634926985397083, 2.4654930986197243, 2.4674934986997403, 2.4694938987797563, 2.4714942988597723, 2.4734946989397883, 2.4754950990198044, 2.4774954990998204, 2.4794958991798364, 2.4814962992598524, 2.4834966993398684, 2.4854970994198844, 2.4874974994999004, 2.4894978995799164, 2.4914982996599324, 2.4934986997399484, 2.4954990998199644, 2.4974994998999804, 2.4994998999799964, 2.5015003000600124, 2.5035007001400285, 2.5055011002200445, 2.5075015003000605, 2.5095019003800765, 2.5115023004600916, 2.5135027005401076, 2.5155031006201236, 2.5175035007001396, 2.5195039007801556, 2.5215043008601716, 2.5235047009401876, 2.5255051010202036, 2.5275055011002197, 2.5295059011802357, 2.5315063012602517, 2.5335067013402677, 2.5355071014202837, 2.5375075015002997, 2.5395079015803157, 2.5415083016603317, 2.5435087017403477, 2.5455091018203637, 2.5475095019003797, 2.5495099019803957, 2.5515103020604117, 2.5535107021404277, 2.5555111022204438, 2.5575115023004598, 2.5595119023804758, 2.5615123024604918, 2.563512702540508, 2.565513102620524, 2.56751350270054, 2.569513902780556, 2.571514302860572, 2.573514702940588, 2.575515103020604, 2.57751550310062, 2.579515903180636, 2.581516303260652, 2.583516703340668, 2.585517103420684, 2.5875175035007, 2.589517903580716, 2.591518303660732, 2.593518703740748, 2.595519103820764, 2.59751950390078, 2.599519903980796, 2.601520304060812, 2.603520704140828, 2.605521104220844, 2.60752150430086, 2.609521904380876, 2.611522304460892, 2.613522704540908, 2.615523104620924, 2.61752350470094, 2.619523904780956, 2.621524304860972, 2.623524704940988, 2.625525105021004, 2.62752550510102, 2.629525905181036, 2.631526305261052, 2.633526705341068, 2.635527105421084, 2.6375275055011, 2.639527905581116, 2.641528305661132, 2.643528705741148, 2.645529105821164, 2.64752950590118, 2.649529905981196, 2.651530306061212, 2.653530706141228, 2.655531106221244, 2.65753150630126, 2.659531906381276, 2.661532306461292, 2.663532706541308, 2.665533106621324, 2.66753350670134, 2.669533906781356, 2.671534306861372, 2.673534706941388, 2.675535107021404, 2.67753550710142, 2.679535907181436, 2.681536307261452, 2.683536707341468, 2.685537107421484, 2.6875375075015002, 2.6895379075815162, 2.6915383076615322, 2.6935387077415482, 2.6955391078215643, 2.6975395079015803, 2.6995399079815963, 2.7015403080616123, 2.7035407081416283, 2.7055411082216443, 2.7075415083016603, 2.7095419083816763, 2.7115423084616923, 2.7135427085417083, 2.7155431086217243, 2.7175435087017403, 2.7195439087817563, 2.7215443088617723, 2.7235447089417884, 2.7255451090218044, 2.7275455091018204, 2.7295459091818364, 2.7315463092618524, 2.7335467093418684, 2.7355471094218844, 2.7375475095019004, 2.7395479095819164, 2.7415483096619324, 2.7435487097419484, 2.7455491098219644, 2.7475495099019804, 2.7495499099819964, 2.7515503100620124, 2.7535507101420285, 2.7555511102220445, 2.7575515103020605, 2.7595519103820765, 2.7615523104620925, 2.7635527105421085, 2.7655531106221245, 2.7675535107021405, 2.7695539107821565, 2.7715543108621725, 2.7735547109421885, 2.7755551110222045, 2.7775555111022205, 2.7795559111822365, 2.7815563112622526, 2.7835567113422686, 2.7855571114222846, 2.7875575115023006, 2.7895579115823166, 2.7915583116623326, 2.7935587117423486, 2.7955591118223646, 2.7975595119023806, 2.7995599119823966, 2.8015603120624126, 2.8035607121424286, 2.8055611122224446, 2.8075615123024606, 2.8095619123824767, 2.8115623124624927, 2.8135627125425087, 2.8155631126225247, 2.8175635127025407, 2.8195639127825567, 2.8215643128625727, 2.8235647129425887, 2.8255651130226047, 2.8275655131026207, 2.8295659131826367, 2.8315663132626527, 2.8335667133426687, 2.8355671134226847, 2.8375675135027008, 2.8395679135827168, 2.8415683136627328, 2.8435687137427488, 2.845569113822765, 2.847569513902781, 2.849569913982797, 2.851570314062813, 2.853570714142829, 2.855571114222845, 2.857571514302861, 2.859571914382877, 2.861572314462893, 2.863572714542909, 2.865573114622925, 2.867573514702941, 2.869573914782957, 2.871574314862973, 2.873574714942989, 2.875575115023005, 2.877575515103021, 2.879575915183037, 2.881576315263053, 2.883576715343069, 2.885577115423085, 2.887577515503101, 2.889577915583117, 2.891578315663133, 2.893578715743149, 2.895579115823165, 2.897579515903181, 2.899579915983197, 2.901580316063213, 2.903580716143229, 2.905581116223245, 2.907581516303261, 2.909581916383277, 2.911582316463293, 2.913582716543309, 2.915583116623325, 2.917583516703341, 2.919583916783357, 2.921584316863373, 2.923584716943389, 2.925585117023405, 2.927585517103421, 2.929585917183437, 2.931586317263453, 2.933586717343469, 2.935587117423485, 2.937587517503501, 2.939587917583517, 2.941588317663533, 2.943588717743549, 2.945589117823565, 2.947589517903581, 2.949589917983597, 2.951590318063613, 2.953590718143629, 2.955591118223645, 2.957591518303661, 2.959591918383677, 2.961592318463693, 2.963592718543709, 2.965593118623725, 2.9675935187037403, 2.9695939187837563, 2.9715943188637723, 2.9735947189437884, 2.9755951190238044, 2.9775955191038204, 2.9795959191838364, 2.9815963192638524, 2.9835967193438684, 2.9855971194238844, 2.9875975195039004, 2.9895979195839164, 2.9915983196639324, 2.9935987197439484, 2.9955991198239644, 2.9975995199039804, 2.9995999199839964, 3.0016003200640125, 3.0036007201440285, 3.0056011202240445, 3.0076015203040605, 3.0096019203840765, 3.0116023204640925, 3.0136027205441085, 3.0156031206241245, 3.0176035207041405, 3.0196039207841565, 3.0216043208641725, 3.0236047209441885, 3.0256051210242045, 3.0276055211042205, 3.0296059211842365, 3.0316063212642526, 3.0336067213442686, 3.0356071214242846, 3.0376075215043006, 3.0396079215843166, 3.0416083216643326, 3.0436087217443486, 3.0456091218243646, 3.0476095219043806, 3.0496099219843966, 3.0516103220644126, 3.0536107221444286, 3.0556111222244446, 3.0576115223044606, 3.0596119223844767, 3.0616123224644927, 3.0636127225445087, 3.0656131226245247, 3.0676135227045407, 3.0696139227845567, 3.0716143228645727, 3.0736147229445887, 3.0756151230246047, 3.0776155231046207, 3.0796159231846367, 3.0816163232646527, 3.0836167233446687, 3.0856171234246847, 3.0876175235047008, 3.0896179235847168, 3.0916183236647328, 3.0936187237447488, 3.095619123824765, 3.097619523904781, 3.099619923984797, 3.101620324064813, 3.103620724144829, 3.105621124224845, 3.107621524304861, 3.109621924384877, 3.111622324464893, 3.113622724544909, 3.115623124624925, 3.117623524704941, 3.119623924784957, 3.121624324864973, 3.123624724944989, 3.125625125025005, 3.127625525105021, 3.129625925185037, 3.131626325265053, 3.133626725345069, 3.135627125425085, 3.137627525505101, 3.139627925585117, 3.141628325665133, 3.143628725745149, 3.145629125825165, 3.147629525905181, 3.149629925985197, 3.151630326065213, 3.153630726145229, 3.155631126225245, 3.157631526305261, 3.159631926385277, 3.161632326465293, 3.163632726545309, 3.165633126625325, 3.167633526705341, 3.169633926785357, 3.171634326865373, 3.173634726945389, 3.175635127025405, 3.177635527105421, 3.179635927185437, 3.181636327265453, 3.183636727345469, 3.185637127425485, 3.187637527505501, 3.189637927585517, 3.191638327665533, 3.193638727745549, 3.195639127825565, 3.197639527905581, 3.199639927985597, 3.201640328065613, 3.203640728145629, 3.205641128225645, 3.207641528305661, 3.209641928385677, 3.211642328465693, 3.213642728545709, 3.215643128625725, 3.217643528705741, 3.2196439287857572, 3.2216443288657732, 3.2236447289457892, 3.2256451290258052, 3.2276455291058213, 3.2296459291858373, 3.2316463292658533, 3.2336467293458693, 3.2356471294258853, 3.2376475295059013, 3.2396479295859173, 3.2416483296659333, 3.2436487297459493, 3.2456491298259653, 3.2476495299059813, 3.2496499299859973, 3.2516503300660133, 3.2536507301460293, 3.2556511302260454, 3.2576515303060614, 3.2596519303860774, 3.2616523304660934, 3.2636527305461094, 3.2656531306261254, 3.2676535307061414, 3.2696539307861574, 3.2716543308661734, 3.2736547309461894, 3.2756551310262054, 3.2776555311062214, 3.2796559311862374, 3.2816563312662534, 3.2836567313462695, 3.2856571314262855, 3.2876575315063015, 3.2896579315863175, 3.2916583316663335, 3.2936587317463495, 3.2956591318263655, 3.2976595319063815, 3.2996599319863975, 3.3016603320664135, 3.3036607321464295, 3.3056611322264455, 3.3076615323064615, 3.3096619323864775, 3.3116623324664936, 3.3136627325465096, 3.3156631326265256, 3.3176635327065416, 3.3196639327865576, 3.3216643328665736, 3.3236647329465896, 3.3256651330266056, 3.3276655331066216, 3.3296659331866376, 3.3316663332666536, 3.3336667333466696, 3.3356671334266856, 3.3376675335067016, 3.3396679335867177, 3.3416683336667337, 3.3436687337467497, 3.3456691338267657, 3.3476695339067817, 3.3496699339867977, 3.3516703340668137, 3.3536707341468297, 3.3556711342268457, 3.3576715343068617, 3.3596719343868777, 3.3616723344668937, 3.3636727345469097, 3.3656731346269257, 3.3676735347069418, 3.3696739347869578, 3.3716743348669738, 3.3736747349469898, 3.375675135027006, 3.377675535107022, 3.379675935187038, 3.381676335267054, 3.38367673534707, 3.385677135427086, 3.387677535507102, 3.389677935587118, 3.391678335667134, 3.39367873574715, 3.395679135827166, 3.397679535907182, 3.399679935987198, 3.401680336067214, 3.40368073614723, 3.405681136227246, 3.407681536307262, 3.409681936387278, 3.411682336467294, 3.41368273654731, 3.415683136627326, 3.417683536707342, 3.419683936787358, 3.421684336867374, 3.42368473694739, 3.425685137027406, 3.427685537107422, 3.429685937187438, 3.431686337267454, 3.43368673734747, 3.435687137427486, 3.437687537507502, 3.439687937587518, 3.441688337667534, 3.44368873774755, 3.445689137827566, 3.447689537907582, 3.449689937987598, 3.451690338067614, 3.45369073814763, 3.455691138227646, 3.457691538307662, 3.459691938387678, 3.461692338467694, 3.46369273854771, 3.465693138627726, 3.467693538707742, 3.469693938787758, 3.471694338867774, 3.47369473894779, 3.475695139027806, 3.477695539107822, 3.479695939187838, 3.481696339267854, 3.48369673934787, 3.485697139427886, 3.487697539507902, 3.489697939587918, 3.491698339667934, 3.49369873974795, 3.495699139827966, 3.497699539907982, 3.499699939987998, 3.5017003400680142, 3.5037007401480302, 3.5057011402280462, 3.5077015403080622, 3.5097019403880783, 3.5117023404680943, 3.5137027405481103, 3.5157031406281263, 3.5177035407081423, 3.5197039407881583, 3.5217043408681743, 3.5237047409481903, 3.5257051410282063, 3.5277055411082223, 3.5297059411882383, 3.5317063412682543, 3.5337067413482703, 3.5357071414282863, 3.5377075415083024, 3.5397079415883184, 3.5417083416683344, 3.5437087417483504, 3.5457091418283664, 3.5477095419083824, 3.5497099419883984, 3.5517103420684144, 3.5537107421484304, 3.5557111422284464, 3.5577115423084624, 3.5597119423884784, 3.5617123424684944, 3.5637127425485104, 3.5657131426285265, 3.5677135427085425, 3.5697139427885585, 3.5717143428685745, 3.5737147429485905, 3.5757151430286065, 3.5777155431086225, 3.5797159431886385, 3.5817163432686545, 3.5837167433486705, 3.5857171434286865, 3.5877175435087025, 3.5897179435887185, 3.5917183436687345, 3.5937187437487506, 3.5957191438287666, 3.5977195439087826, 3.5997199439887986, 3.6017203440688146, 3.6037207441488306, 3.6057211442288466, 3.6077215443088626, 3.6097219443888786, 3.6117223444688946, 3.6137227445489106, 3.6157231446289266, 3.6177235447089426, 3.6197239447889586, 3.6217243448689747, 3.6237247449489907, 3.6257251450290067, 3.6277255451090227, 3.6297259451890387, 3.6317263452690547, 3.6337267453490707, 3.6357271454290867, 3.6377275455091027, 3.6397279455891187, 3.6417283456691347, 3.6437287457491507, 3.6457291458291667, 3.6477295459091827, 3.649729945989197, 3.651730346069213, 3.653730746149229, 3.655731146229245, 3.657731546309261, 3.659731946389277, 3.661732346469293, 3.663732746549309, 3.665733146629325, 3.667733546709341, 3.669733946789357, 3.671734346869373, 3.673734746949389, 3.675735147029405, 3.677735547109421, 3.679735947189437, 3.681736347269453, 3.683736747349469, 3.685737147429485, 3.687737547509501, 3.689737947589517, 3.691738347669533, 3.693738747749549, 3.695739147829565, 3.697739547909581, 3.699739947989597, 3.701740348069613, 3.703740748149629, 3.705741148229645, 3.707741548309661, 3.709741948389677, 3.711742348469693, 3.713742748549709, 3.715743148629725, 3.717743548709741, 3.7197439487897572, 3.7217443488697732, 3.7237447489497892, 3.7257451490298052, 3.7277455491098213, 3.7297459491898373, 3.7317463492698533, 3.7337467493498693, 3.7357471494298853, 3.7377475495099013, 3.7397479495899173, 3.7417483496699333, 3.7437487497499493, 3.7457491498299653, 3.7477495499099813, 3.7497499499899973, 3.7517503500700133, 3.7537507501500293, 3.7557511502300454, 3.7577515503100614, 3.7597519503900774, 3.7617523504700934, 3.7637527505501094, 3.7657531506301254, 3.7677535507101414, 3.7697539507901574, 3.7717543508701734, 3.7737547509501894, 3.7757551510302054, 3.7777555511102214, 3.7797559511902374, 3.7817563512702534, 3.7837567513502695, 3.7857571514302855, 3.7877575515103015, 3.7897579515903175, 3.7917583516703335, 3.7937587517503495, 3.7957591518303655, 3.7977595519103815, 3.7997599519903975, 3.8017603520704135, 3.8037607521504295, 3.8057611522304455, 3.8077615523104615, 3.8097619523904775, 3.8117623524704936, 3.8137627525505096, 3.8157631526305256, 3.8177635527105416, 3.8197639527905576, 3.8217643528705736, 3.8237647529505896, 3.8257651530306056, 3.8277655531106216, 3.8297659531906376, 3.8317663532706536, 3.8337667533506696, 3.8357671534306856, 3.8377675535107016, 3.8397679535907177, 3.8417683536707337, 3.8437687537507497, 3.8457691538307657, 3.8477695539107817, 3.8497699539907977, 3.8517703540708137, 3.8537707541508297, 3.8557711542308457, 3.8577715543108617, 3.8597719543908777, 3.8617723544708937, 3.8637727545509097, 3.8657731546309257, 3.8677735547109418, 3.8697739547909578, 3.8717743548709738, 3.8737747549509898, 3.875775155031006, 3.877775555111022, 3.879775955191038, 3.881776355271054, 3.88377675535107, 3.885777155431086, 3.887777555511102, 3.889777955591118, 3.891778355671134, 3.89377875575115, 3.895779155831166, 3.897779555911182, 3.899779955991198, 3.901780356071214, 3.90378075615123, 3.905781156231246, 3.907781556311262, 3.909781956391278, 3.911782356471294, 3.91378275655131, 3.915783156631326, 3.917783556711342, 3.919783956791358, 3.921784356871374, 3.92378475695139, 3.925785157031406, 3.927785557111422, 3.929785957191438, 3.931786357271454, 3.93378675735147, 3.935787157431486, 3.937787557511502, 3.939787957591518, 3.941788357671534, 3.94378875775155, 3.945789157831566, 3.947789557911582, 3.949789957991598, 3.951790358071614, 3.95379075815163, 3.955791158231646, 3.957791558311662, 3.959791958391678, 3.961792358471694, 3.96379275855171, 3.965793158631726, 3.967793558711742, 3.969793958791758, 3.971794358871774, 3.97379475895179, 3.975795159031806, 3.977795559111822, 3.979795959191838, 3.981796359271854, 3.98379675935187, 3.985797159431886, 3.987797559511902, 3.989797959591918, 3.991798359671934, 3.99379875975195, 3.995799159831966, 3.997799559911982, 3.999799959991998, 4.001800360072014, 4.00380076015203, 4.005801160232046, 4.007801560312062, 4.009801960392078, 4.011802360472094, 4.01380276055211, 4.015803160632126, 4.017803560712142, 4.019803960792158, 4.021804360872174, 4.02380476095219, 4.025805161032206, 4.027805561112222, 4.029805961192238, 4.031806361272254, 4.03380676135227, 4.035807161432286, 4.037807561512302, 4.039807961592318, 4.041808361672334, 4.04380876175235, 4.045809161832366, 4.047809561912382, 4.049809961992398, 4.051810362072414, 4.05381076215243, 4.055811162232446, 4.057811562312462, 4.059811962392478, 4.061812362472494, 4.0638127625525104, 4.0658131626325265, 4.0678135627125425, 4.0698139627925585, 4.0718143628725745, 4.0738147629525905, 4.0758151630326065, 4.0778155631126225, 4.0798159631926385, 4.0818163632726545, 4.0838167633526705, 4.0858171634326865, 4.0878175635127025, 4.0898179635927185, 4.0918183636727345, 4.0938187637527506, 4.095819163832767, 4.097819563912783, 4.099819963992799, 4.101820364072815, 4.103820764152831, 4.105821164232847, 4.107821564312863, 4.109821964392879, 4.111822364472895, 4.113822764552911, 4.115823164632927, 4.117823564712943, 4.119823964792959, 4.121824364872975, 4.123824764952991, 4.125825165033007, 4.127825565113023, 4.129825965193039, 4.131826365273055, 4.133826765353071, 4.135827165433087, 4.137827565513103, 4.139827965593119, 4.141828365673135, 4.143828765753151, 4.145829165833167, 4.147829565913183, 4.149829965993199, 4.151830366073215, 4.153830766153231, 4.155831166233247, 4.157831566313263, 4.159831966393279, 4.161832366473295, 4.163832766553311, 4.165833166633327, 4.167833566713343, 4.169833966793359, 4.171834366873375, 4.173834766953391, 4.175835167033407, 4.177835567113423, 4.179835967193439, 4.181836367273455, 4.183836767353471, 4.185837167433487, 4.187837567513503, 4.189837967593519, 4.191838367673535, 4.193838767753551, 4.195839167833567, 4.197839567913583, 4.199839967993599], "N/(2L)": [0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.4125, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.425, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.43125, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.4375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.44375, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.45625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.4625, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.46875, 0.475, 0.475, 0.475, 0.475, 0.475, 0.475, 0.48125, 0.48125, 0.48125, 0.48125, 0.48125, 0.4875, 0.4875, 0.4875, 0.4875, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.50625, 0.50625, 0.50625, 0.5125, 0.5125, 0.5125, 0.5125, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.51875, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.525, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.53125, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.5375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.54375, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.55625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.5625, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.56875, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.575, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.58125, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.5875, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375, 0.59375]}}, "fig_03d": {"U=2.5": {"r": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79], "S(r)": [0.8306777373096841, 0.9928267051277821, 1.0731461601874286, 1.1141626067212367, 1.1536059996107215, 1.1849974883469332, 1.2065656755976084, 1.231010646877176, 1.2485566343632348, 1.2650321785497336, 1.2810796688909658, 1.2933355138569425, 1.3062220478367497, 1.3172995705513295, 1.3271108612135802, 1.336922051040392, 1.3452175945521045, 1.3532290428549754, 1.3606665293601818, 1.3672650597984681, 1.3736609932888484, 1.3793968627152664, 1.384712385468183, 1.3897027493283418, 1.3941826911756499, 1.3983760609292988, 1.4021948001450661, 1.4056517528317278, 1.4088310769321044, 1.4116645343180674, 1.4142123802817212, 1.4164760365363847, 1.4184410776838898, 1.4201447970260297, 1.42157142787705, 1.4227309080360595, 1.4236343038714148, 1.4242730633483613, 1.4246566544203487, 1.4247861453459703, 1.4246566606446578, 1.4242730769336887, 1.4236343229201545, 1.4227309338848235, 1.421571459759452, 1.4201448338911389, 1.4184411208753152, 1.4164760841743276, 1.414212432772407, 1.4116645912348476, 1.4088311367279653, 1.4056518168375993, 1.4021948671600428, 1.3983761304936142, 1.3941827625130785, 1.389702820140031, 1.384712456244945, 1.3793969325349749, 1.3736610613784213, 1.3672651261095383, 1.3606665928755108, 1.3532291038220776, 1.3452176527108881, 1.3369221056475242, 1.3271109123247473, 1.3172996178955625, 1.3062220911268791, 1.2933355528748656, 1.2810797035175197, 1.265032209477568, 1.2485566621191952, 1.231010670437462, 1.2065656952876567, 1.184997505159013, 1.1536060150380827, 1.1141626195216225, 1.073146168701633, 0.992826709468777, 0.8306777384118446]}, "U=4.5": {"r": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79], "S(r)": [0.5909285976043359, 0.7482730051255962, 0.7641938721457527, 0.7548809097530919, 0.7569151912068903, 0.7469683457781835, 0.7435973003257089, 0.7426342297651595, 0.7407134035950548, 0.7410734206863362, 0.7410830657925567, 0.7413152200133846, 0.741896294724119, 0.7422190019578955, 0.7426599353227099, 0.7430350498896655, 0.7433291294107232, 0.7436204137757718, 0.7438425253868245, 0.7440346115117162, 0.7441978989934351, 0.7443268484753602, 0.7444373861111879, 0.7445267713908887, 0.7445998830777468, 0.7446607600151225, 0.7447099164648926, 0.744750499378525, 0.7447836904352317, 0.7448106766029013, 0.7448327943655063, 0.744850691062139, 0.7448651536882966, 0.7448767440751395, 0.7448858691998231, 0.7448929157276811, 0.744898133802031, 0.7449017249411498, 0.7449038296206869, 0.7449045219413256, 0.7449038324803765, 0.7449017307742918, 0.7448981427338747, 0.7448929278027674, 0.7448858844944215, 0.7448767627653837, 0.7448651758382183, 0.7448507166936477, 0.7448328228813954, 0.7448107069141475, 0.7447837212100624, 0.744750529804698, 0.7447099464919664, 0.7446607895807347, 0.7445999119859393, 0.7445267995612165, 0.7444374133626387, 0.7443268746835492, 0.7441979240335244, 0.7440346354122142, 0.7438425482168519, 0.7436204355111237, 0.743329150035652, 0.7430350694654672, 0.742659953936806, 0.7422190197443655, 0.7418963119351109, 0.7413152369823164, 0.7410830828809674, 0.7410734383616433, 0.7407134221836582, 0.7426342498362805, 0.7435973219657607, 0.7469683695206469, 0.7569152163302741, 0.7548809323042688, 0.7641938908157279, 0.7482730173313535, 0.5909286013391626]}, "U=7": {"r": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79], "S(r)": [0.3815622493432759, 0.5052103763554974, 0.5156967310821816, 0.5145846882742504, 0.5198866582706851, 0.5189852147402101, 0.5193904539839554, 0.5194324610507679, 0.5194514707737808, 0.5194568947527318, 0.5194632792026803, 0.5194631530285311, 0.5194641401079328, 0.5194642626206568, 0.5194643729298435, 0.5194644057356483, 0.5194644250915011, 0.5194644303921794, 0.5194644338870182, 0.5194644349089719, 0.5194644354382812, 0.5194644355886832, 0.5194644356168132, 0.5194644355875672, 0.519464435535989, 0.5194644354707529, 0.5194644353924952, 0.5194644353005007, 0.5194644352030788, 0.519464435083099, 0.5194644349666072, 0.5194644348476992, 0.5194644347401893, 0.519464434715852, 0.5194644347257891, 0.5194644347934638, 0.5194644348634888, 0.519464434843457, 0.5194644347584593, 0.5194644346611436, 0.5194644345499599, 0.5194644344440348, 0.519464434404019, 0.5194644343989745, 0.5194644344616396, 0.519464434572066, 0.5194644347154879, 0.5194644348494322, 0.519464435025903, 0.5194644351930809, 0.5194644353755176, 0.5194644355570451, 0.5194644357440449, 0.519464435916305, 0.5194644360795884, 0.519464436232175, 0.5194644363562924, 0.5194644364002983, 0.5194644363164823, 0.5194644358573353, 0.5194644349010703, 0.5194644314606499, 0.5194644262068864, 0.5194644068768052, 0.5194643740929942, 0.5194642638104324, 0.5194641413180671, 0.5194631542285052, 0.5194632803851872, 0.5194568959063193, 0.5194514718821669, 0.5194324621097672, 0.5193904549821688, 0.5189852156586714, 0.5198866590848819, 0.5145846888922003, 0.5156967314999975, 0.5052103765497097, 0.38156224942177347]}}}, "fig_04": {"fig_04a": {"n_up": {"k/(2pi)": [-0.5, -0.48750000000000004, -0.47500000000000003, -0.4625, -0.45, -0.4375, -0.42500000000000004, -0.41250000000000003, -0.4, -0.3875, -0.375, -0.36250000000000004, -0.35000000000000003, -0.3375, -0.325, -0.3125, -0.30000000000000004, -0.28750000000000003, -0.275, -0.2625, -0.25, -0.23750000000000002, -0.225, -0.21250000000000002, -0.2, -0.1875, -0.17500000000000002, -0.1625, -0.15000000000000002, -0.1375, -0.125, -0.1125, -0.1, -0.08750000000000001, -0.07500000000000001, -0.0625, -0.05, -0.037500000000000006, -0.025, -0.0125, 0.0, 0.0125, 0.025, 0.037500000000000006, 0.05, 0.0625, 0.07500000000000001, 0.08750000000000001, 0.1, 0.1125, 0.125, 0.1375, 0.15000000000000002, 0.1625, 0.17500000000000002, 0.1875, 0.2, 0.21250000000000002, 0.225, 0.23750000000000002, 0.25, 0.2625, 0.275, 0.28750000000000003, 0.30000000000000004, 0.3125, 0.325, 0.3375, 0.35000000000000003, 0.36250000000000004, 0.375, 0.3875, 0.4, 0.41250000000000003, 0.42500000000000004, 0.4375, 0.45, 0.4625, 0.47500000000000003, 0.48750000000000004], "n_up(k)": [0.00540548622319534, 0.004974472022068301, 0.004643064554964371, 0.004386079866429734, 0.0041862012621311, 0.00403113262090423, 0.003912032874083121, 0.0038228289331876442, 0.003760170391244894, 0.003723562640660931, 0.0037148324125327575, 0.00373651434281119, 0.003790193577527767, 0.003876181524241449, 0.003994414125465799, 0.004145553398373439, 0.004331804995781683, 0.004557634596086125, 0.004830623254755748, 0.005161622749045185, 0.005559750172357661, 0.006019843613469214, 0.00653151670164836, 0.007102768703045876, 0.007746294395578654, 0.008476954307107699, 0.009313449589904368, 0.010276270921837572, 0.011388316196001686, 0.012677895281364739, 0.014183891950135233, 0.01596419285658902, 0.01810989638222794, 0.020770808005548338, 0.024205542542186056, 0.028889859228919026, 0.035763687775181636, 0.04673894339638379, 0.0650493412927076, 0.0911737894251676, 0.10859232898258145, 0.09681557627652637, 0.07161982054077325, 0.05198046678441457, 0.03970034622234232, 0.03200509884329435, 0.02688912787400083, 0.02328240042812786, 0.020621811384345046, 0.018593890403244082, 0.01701216966608926, 0.01575925583471252, 0.014757945753624893, 0.013955831079648285, 0.013316718955520746, 0.012815768186537313, 0.01243669971420363, 0.01217022984026106, 0.012013363371899082, 0.011969487019217974, 0.012049407415437094, 0.012273736141601863, 0.012677510181185618, 0.013319018287301304, 0.014297389652727683, 0.01579041075739785, 0.018145341857220398, 0.022135057595023013, 0.02988197848827839, 0.04996653960983316, 0.17972277822603236, 0.2565208918941273, 0.04675053251473292, 0.02399097712627883, 0.015834999007596735, 0.011755011410396433, 0.009357591358875988, 0.007807861212512063, 0.006741171697221087, 0.0059742280811063316]}}, "fig_04b": {"n_down": {"k/(2pi)": [-0.5, -0.48750000000000004, -0.47500000000000003, -0.4625, -0.45, -0.4375, -0.42500000000000004, -0.41250000000000003, -0.4, -0.3875, -0.375, -0.36250000000000004, -0.35000000000000003, -0.3375, -0.325, -0.3125, -0.30000000000000004, -0.28750000000000003, -0.275, -0.2625, -0.25, -0.23750000000000002, -0.225, -0.21250000000000002, -0.2, -0.1875, -0.17500000000000002, -0.1625, -0.15000000000000002, -0.1375, -0.125, -0.1125, -0.1, -0.08750000000000001, -0.07500000000000001, -0.0625, -0.05, -0.037500000000000006, -0.025, -0.0125, 0.0, 0.0125, 0.025, 0.037500000000000006, 0.05, 0.0625, 0.07500000000000001, 0.08750000000000001, 0.1, 0.1125, 0.125, 0.1375, 0.15000000000000002, 0.1625, 0.17500000000000002, 0.1875, 0.2, 0.21250000000000002, 0.225, 0.23750000000000002, 0.25, 0.2625, 0.275, 0.28750000000000003, 0.30000000000000004, 0.3125, 0.325, 0.3375, 0.35000000000000003, 0.36250000000000004, 0.375, 0.3875, 0.4, 0.41250000000000003, 0.42500000000000004, 0.4375, 0.45, 0.4625, 0.47500000000000003, 0.48750000000000004], "n_down(k)": [0.05404777711432105, 0.054195749107191875, 0.05457760854408516, 0.055202170266501, 0.0560829110789785, 0.05723859878206719, 0.05869227537076665, 0.060462896089753485, 0.06253787117119897, 0.06484597570581956, 0.06734850442490556, 0.07015091789851867, 0.07338379829575037, 0.07712845456039064, 0.08144755438148003, 0.08640890559011197, 0.09209434050526995, 0.09860402771967598, 0.10606050842812519, 0.114613824462421, 0.12444802212296789, 0.1357889012933799, 0.14891338572241697, 0.16416247462095185, 0.18196083504421318, 0.20284572061023276, 0.2275081590955649, 0.2568520569002642, 0.2920819769867018, 0.33483851840486456, 0.38741534309923936, 0.45312214929869904, 0.5369231433020606, 0.6466312930402378, 0.7953203402933333, 1.0067075007044417, 1.3289148525421304, 1.8773741342447074, 3.018733722787929, 6.890710229967413, 40.12306098070189, 4.96848631184292, 2.5644263569985615, 1.683674175093266, 1.2251455167963101, 0.9440321466049385, 0.754577765190414, 0.618802881516725, 0.5172314057143595, 0.43881633459466696, 0.3768096887398094, 0.3268484254696869, 0.2859817801261202, 0.25214026851798915, 0.22382839904264407, 0.19993812759702045, 0.17963095791966519, 0.16226080262477469, 0.14732199961639214, 0.1344133850179224, 0.12321295188434984, 0.11345961958220491, 0.10493983952687053, 0.09747755076177099, 0.090926593690731, 0.08516508674600387, 0.0800916128887589, 0.07562357343100645, 0.07169919911951013, 0.06828777545513205, 0.06540815801398168, 0.06307324254309066, 0.06114014274689469, 0.059452653353864196, 0.057983163546235506, 0.05674428667854954, 0.055741618321221736, 0.05497373206875187, 0.054437093792582096, 0.054128777768477576]}}, "fig_04c": {"n_up": {"k/(2pi)": [-0.5, -0.48750000000000004, -0.47500000000000003, -0.4625, -0.45, -0.4375, -0.42500000000000004, -0.41250000000000003, -0.4, -0.3875, -0.375, -0.36250000000000004, -0.35000000000000003, -0.3375, -0.325, -0.3125, -0.30000000000000004, -0.28750000000000003, -0.275, -0.2625, -0.25, -0.23750000000000002, -0.225, -0.21250000000000002, -0.2, -0.1875, -0.17500000000000002, -0.1625, -0.15000000000000002, -0.1375, -0.125, -0.1125, -0.1, -0.08750000000000001, -0.07500000000000001, -0.0625, -0.05, -0.037500000000000006, -0.025, -0.0125, 0.0, 0.0125, 0.025, 0.037500000000000006, 0.05, 0.0625, 0.07500000000000001, 0.08750000000000001, 0.1, 0.1125, 0.125, 0.1375, 0.15000000000000002, 0.1625, 0.17500000000000002, 0.1875, 0.2, 0.21250000000000002, 0.225, 0.23750000000000002, 0.25, 0.2625, 0.275, 0.28750000000000003, 0.30000000000000004, 0.3125, 0.325, 0.3375, 0.35000000000000003, 0.36250000000000004, 0.375, 0.3875, 0.4, 0.41250000000000003, 0.42500000000000004, 0.4375, 0.45, 0.4625, 0.47500000000000003, 0.48750000000000004], "n_up(k)": [0.2181040754921996, 0.21329110770124676, 0.20957691409414606, 0.2068989473510029, 0.2052016195666969, 0.2044391478079883, 0.2045768729249507, 0.2055917249540083, 0.20747226860587742, 0.2102185966473619, 0.2138422315553822, 0.2183661293375673, 0.2238248399208141, 0.23026485600710786, 0.2377451700008677, 0.24633805198296096, 0.25613005758767754, 0.26722327057374534, 0.27973677854242734, 0.29380836890688944, 0.30959641209288374, 0.32728186446257296, 0.34707026607483016, 0.36919351507153125, 0.3939110513941629, 0.42150984816040893, 0.4523022466962819, 0.486620122338149, 0.5248030593977374, 0.5671770705614784, 0.6140188866046277, 0.6654990885522127, 0.7215958731441219, 0.7819713946454141, 0.8458072752585952, 0.9116098709144606, 0.9770249293800582, 1.0387462227525475, 1.0926467144575216, 1.13425654574596, 1.1595979576001476, 1.166162007337848, 1.1536165921621464, 1.1238829323915152, 1.0805445190629335, 1.0279065004261339, 0.9701240828051306, 0.9106546564234294, 0.8520597971649038, 0.7960498197158103, 0.7436433494844206, 0.6953515086848706, 0.651340655291444, 0.6115584018338188, 0.575823519781663, 0.543886313079478, 0.5154669559037697, 0.49027816853197365, 0.4680369724786293, 0.4484687507286633, 0.4313056436089346, 0.41628048560945996, 0.40311708165966786, 0.3915177662481939, 0.38115013500046024, 0.37163685649504685, 0.3625554564516027, 0.3534575833668019, 0.3439160741674882, 0.333598555706669, 0.3223478700413, 0.310232971328729, 0.29753773477990736, 0.28468556712206866, 0.2721335004352754, 0.26028082649385914, 0.24941922750480458, 0.2397246188097516, 0.23127533173834186, 0.22407996510709777]}, "n_down": {"k/(2pi)": [-0.5, -0.48750000000000004, -0.47500000000000003, -0.4625, -0.45, -0.4375, -0.42500000000000004, -0.41250000000000003, -0.4, -0.3875, -0.375, -0.36250000000000004, -0.35000000000000003, -0.3375, -0.325, -0.3125, -0.30000000000000004, -0.28750000000000003, -0.275, -0.2625, -0.25, -0.23750000000000002, -0.225, -0.21250000000000002, -0.2, -0.1875, -0.17500000000000002, -0.1625, -0.15000000000000002, -0.1375, -0.125, -0.1125, -0.1, -0.08750000000000001, -0.07500000000000001, -0.0625, -0.05, -0.037500000000000006, -0.025, -0.0125, 0.0, 0.0125, 0.025, 0.037500000000000006, 0.05, 0.0625, 0.07500000000000001, 0.08750000000000001, 0.1, 0.1125, 0.125, 0.1375, 0.15000000000000002, 0.1625, 0.17500000000000002, 0.1875, 0.2, 0.21250000000000002, 0.225, 0.23750000000000002, 0.25, 0.2625, 0.275, 0.28750000000000003, 0.30000000000000004, 0.3125, 0.325, 0.3375, 0.35000000000000003, 0.36250000000000004, 0.375, 0.3875, 0.4, 0.41250000000000003, 0.42500000000000004, 0.4375, 0.45, 0.4625, 0.47500000000000003, 0.48750000000000004], "n_down(k)": [0.21810407507421173, 0.22407996480167577, 0.23127533171895953, 0.2397246190543302, 0.24941922773559197, 0.2602808263125919, 0.2721334996591117, 0.2846855660907478, 0.2975377342605005, 0.3102329719215516, 0.32234787159042144, 0.3335985573722233, 0.34391607510991834, 0.3534575833091384, 0.3625554556549997, 0.37163685539224744, 0.38115013392855157, 0.3915177654145498, 0.4031170812062597, 0.4162804856306734, 0.4313056440986405, 0.448468751523845, 0.4680369732751575, 0.4902781689970942, 0.5154669558431763, 0.5438863125692878, 0.5758235191708501, 0.6115584015718284, 0.6513406556320109, 0.6953515094293968, 0.7436433499923146, 0.796049819330229, 0.852059795914629, 0.9106546554593253, 0.9701240838631826, 1.0279065041446924, 1.0805445232996742, 1.1238829327702338, 1.1536165858702359, 1.1661619971869104, 1.1595979510499337, 1.1342565483576925, 1.092646724584794, 1.0387462333167934, 0.9770249341578126, 0.9116098686780962, 0.8458072690783753, 0.7819713886530447, 0.7215958699430756, 0.6654990885332136, 0.6140188886513438, 0.5671770731315472, 0.5248030613055887, 0.48662012305770647, 0.4523022462976384, 0.4215098470725385, 0.3939110501469057, 0.36919351410282397, 0.3470702656327293, 0.3272818645935367, 0.30959641268673554, 0.2938083697644769, 0.27973677944063785, 0.2672232713155137, 0.25613005803395367, 0.2463380520679287, 0.2377451697333034, 0.23026485546112918, 0.22382483921873286, 0.2183661286269346, 0.21384223098234695, 0.21021859632911194, 0.20747226860587908, 0.2055917252648551, 0.20457687346423584, 0.20443914843175526, 0.20520162010217577, 0.20689894764552605, 0.20957691407018364, 0.21329110739898383]}}}, "fig_05": {"fig_05a": {"L=40": {"Delta_m": [0.9216624266703765, 0.9148273657077792, 0.9043196890662497, 0.8891899036978284, 0.8677310932817458, 0.8366585295985762, 0.8265637385540319, 0.8150588117983616, 0.7970726244860998, 0.7280935352878029, 0.453884767149364, 0.15431686216436277, 0.059972735308929194, 0.027837352715250466, 0.008017288296961085, 0.0023808582089489484, 0.0007635798421389483, 8.804549948095905e-05, 1.4657411260556824e-05, 1.2711047778765146e-06, 7.442782355426585e-08, 7.248024166961236e-10, 2.7799083035517726e-09, 1.2789128880918882e-09, 7.071908239564199e-10, 5.5127758302741495e-09, 6.356219293956967e-09, 3.0245615179058306e-10, 6.79428013850004e-10, 7.858892328571554e-10, 7.700213688899237e-10, 5.608280728708269e-10, 3.448532584493493e-10, 2.1777500913699872e-10, 1.7461824625142278e-10, 1.2928320358707072e-10], "J_perp/J": [0.2, 0.22000000000000003, 0.24000000000000002, 0.26, 0.28, 0.3, 0.305, 0.31, 0.315, 0.32, 0.325, 0.33, 0.335, 0.34, 0.34500000000000003, 0.35, 0.355, 0.36, 0.365, 0.37, 0.375, 0.38, 0.385, 0.39, 0.395, 0.4, 0.42, 0.44, 0.45999999999999996, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6]}, "L=60": {"Delta_m": [0.9376161630830097, 0.930222969836247, 0.919713161752813, 0.9052381657214653, 0.8853176915776642, 0.8571645900542296, 0.8482599526144688, 0.8383501801963896, 0.8272389563649942, 0.8146686208145072, 0.8002669185742631, 0.7832878152101047, 0.7590258056690158, 0.5768803569050915, 0.14134358193589702, 0.03805201091238172, 0.008122141111054642, 0.001256861698974498, 0.00010966284047951324, 4.494801183769339e-06, 7.434381704973614e-08, 3.282138232215109e-08, 2.321521376247228e-08, 9.069468846304364e-09, 1.5265799883460136e-09, 4.678574228034113e-09, 2.4504811633555485e-09, 1.5469915968605414e-09, 1.8383749809483704e-09, 6.490700847165111e-10, 5.112447946468401e-10, 4.022031957484551e-10, 4.142095157607253e-10, 3.5012844475564067e-10, 2.2286570181920974e-10, 1.912288632999179e-10], "J_perp/J": [0.2, 0.22000000000000003, 0.24000000000000002, 0.26, 0.28, 0.3, 0.305, 0.31, 0.315, 0.32, 0.325, 0.33, 0.335, 0.34, 0.34500000000000003, 0.35, 0.355, 0.36, 0.365, 0.37, 0.375, 0.38, 0.385, 0.39, 0.395, 0.4, 0.42, 0.44, 0.45999999999999996, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6]}, "L=80": {"Delta_m": [0.9455952914241482, 0.9379218974920187, 0.9274111002088209, 0.9132635408507601, 0.8941092463910825, 0.867412773516023, 0.8590382342358861, 0.8497521929932802, 0.8393832889199594, 0.8277050620889792, 0.8144037102904791, 0.7990425408787547, 0.780971102805919, 0.7590125507819843, 0.7216590562486083, 0.338207196481288, 0.04339042341484715, 0.006370933353076807, 0.0004193185771924444, 1.4206202793029547e-05, 1.4753603492650422e-07, 1.604452104994539e-08, 3.1730934960114605e-08, 4.0483025536688404e-08, 1.8917473233041768e-08, 7.101631511324359e-09, 2.602013579600045e-09, 3.1634651148635827e-10, 3.114920543722956e-10, 1.9880195892273673e-10, 2.0429989019965104e-10, 1.8976721791185668e-10, 2.580089288051136e-10, 2.6265467370500595e-10, 2.1546404729843437e-10, 1.612043235010793e-10], "J_perp/J": [0.2, 0.22000000000000003, 0.24000000000000002, 0.26, 0.28, 0.3, 0.305, 0.31, 0.315, 0.32, 0.325, 0.33, 0.335, 0.34, 0.34500000000000003, 0.35, 0.355, 0.36, 0.365, 0.37, 0.375, 0.38, 0.385, 0.39, 0.395, 0.4, 0.42, 0.44, 0.45999999999999996, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6]}}, "fig_05b": {"L=40": {"S(L/2)": [0.7622101028835654, 0.7560703858252148, 0.7499485594201882, 0.7443298534646684, 0.7403349354677438, 0.741019170248826, 0.7432509627441769, 0.7472806498312935, 0.7691545674188224, 0.8972729333680317, 1.212433206158321, 1.3489018324211293, 1.345748850802623, 1.323581293621132, 1.2942991654492892, 1.2597475294271592, 1.2220823862481205, 1.1835205608362613, 1.146053694535719, 1.1109860363976474, 1.0788777978272213, 1.0497586714478728, 1.0233835991612035, 0.9994118311690626, 0.9775023452981889, 0.957352876104174, 0.8898839680710597, 0.8366236809020844, 0.7924091220033789, 0.7544901957633524, 0.7212464465404826, 0.691645693915669, 0.6649885401930212, 0.6407764660619116, 0.618638871796554, 0.5982904143604627], "J_perp/J": [0.2, 0.22000000000000003, 0.24000000000000002, 0.26, 0.28, 0.3, 0.305, 0.31, 0.315, 0.32, 0.325, 0.33, 0.335, 0.34, 0.34500000000000003, 0.35, 0.355, 0.36, 0.365, 0.37, 0.375, 0.38, 0.385, 0.39, 0.395, 0.4, 0.42, 0.44, 0.45999999999999996, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6]}, "L=60": {"S(L/2)": [0.7732624100961749, 0.766105712663612, 0.7588946186508697, 0.7519959998141947, 0.7460807215809873, 0.7426490870656435, 0.7425790741290582, 0.7430512280323036, 0.7442729792710866, 0.7465507273360608, 0.7503732234410527, 0.7574941995815979, 0.7818131924829326, 1.07914079433933, 1.3587309927961202, 1.3438199040672567, 1.3024318008621427, 1.2514290213321138, 1.1984111785300446, 1.1491960861678012, 1.1062277858916734, 1.069403065484074, 1.0376883447392833, 1.0100014521321408, 0.985467963632223, 0.9634320738070822, 0.8922123656192323, 0.8376705308341494, 0.7929440955755535, 0.75479184572071, 0.7214293481321583, 0.6917625849563301, 0.6650661741446727, 0.6408295396229068, 0.6186759837318438, 0.5983168391397166], "J_perp/J": [0.2, 0.22000000000000003, 0.24000000000000002, 0.26, 0.28, 0.3, 0.305, 0.31, 0.315, 0.32, 0.325, 0.33, 0.335, 0.34, 0.34500000000000003, 0.35, 0.355, 0.36, 0.365, 0.37, 0.375, 0.38, 0.385, 0.39, 0.395, 0.4, 0.42, 0.44, 0.45999999999999996, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6]}, "L=80": {"S(L/2)": [0.7776156356698651, 0.7699329825835138, 0.7621833334860283, 0.7547596981055026, 0.7483035905285794, 0.744030899418249, 0.7435759204349814, 0.7435054923925389, 0.7439429944675536, 0.7450731690400233, 0.747198416819906, 0.7508013173960792, 0.7567158121572475, 0.7670844428887235, 0.8149605264666597, 1.2871207518729182, 1.3581430345398988, 1.3035644598197025, 1.2366124554678821, 1.173432879978247, 1.1208799080689766, 1.0783298676686328, 1.0432641464127168, 1.013570328258628, 0.9877990947541615, 0.9649824345029695, 0.8925681716836392, 0.8377745771334147, 0.7929818679745723, 0.7548081272766433, 0.721437246930463, 0.6917667387695229, 0.665068483839101, 0.6408308780763746, 0.6186767820451885, 0.5983173286948377], "J_perp/J": [0.2, 0.22000000000000003, 0.24000000000000002, 0.26, 0.28, 0.3, 0.305, 0.31, 0.315, 0.32, 0.325, 0.33, 0.335, 0.34, 0.34500000000000003, 0.35, 0.355, 0.36, 0.365, 0.37, 0.375, 0.38, 0.385, 0.39, 0.395, 0.4, 0.42, 0.44, 0.45999999999999996, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6]}}, "fig_05c": {"j_c": {"j_c": [0.016032971626610465, 0.019435310407531048, 0.023200942867261737, 0.02735944929205223, 0.03195419978410704, 0.03705049686640815, 0.03841393842726261, 0.03981717217215424, 0.04126281046457744, 0.042754047578583435, 0.04429478248204051, 0.04589006573483137, 0.047546687913504526, 0.049274659708891236, 0.05109347460132764, 0.05308773869314905, 0.05526021499613461, 0.05762200249778732, 0.06010232292258397, 0.06257268952192276, 0.06496209598841972, 0.06726293525319779, 0.06949021680780215, 0.0716602439214034, 0.07378568589724559, 0.07587569102084252, 0.08398888552136935, 0.09183532804326508, 0.09948391368416784, 0.10695081988909405, 0.11423304969244108, 0.12132154408537131, 0.1282068609988022, 0.1348815682239234, 0.14134105891024662, 0.14758360335044957], "J_perp/J": [0.2, 0.22000000000000003, 0.24000000000000002, 0.26, 0.28, 0.3, 0.305, 0.31, 0.315, 0.32, 0.325, 0.33, 0.335, 0.34, 0.34500000000000003, 0.35, 0.355, 0.36, 0.365, 0.37, 0.375, 0.38, 0.385, 0.39, 0.395, 0.4, 0.42, 0.44, 0.45999999999999996, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6]}, "d(j_c)/d(J_perp)": {"d(j_c)/d(J_perp)": [0.170116939046029, 0.18828162298653456, 0.2079253212395248, 0.22973752460274022, 0.25481485411505594, 0.2726883121708918, 0.28064674897832603, 0.28912765848464034, 0.29824742280119804, 0.3081469806914147, 0.31905665055817184, 0.33132443573463094, 0.34559435907734165, 0.36376297848728056, 0.39885281836428554, 0.4344952605971116, 0.4723575003305415, 0.49606408495932963, 0.49407331986775727, 0.47788129329939216, 0.4601678529556143, 0.4454563109208716, 0.4340054227202485, 0.4250883951684377, 0.4180010247193857, 0.4056597250263424, 0.39232212609478617, 0.38242928204513876, 0.3733453102463102, 0.3641114901673511, 0.35442471964651123, 0.34426584567154483, 0.3337353612560584, 0.32297453431616313, 0.31212722201014703], "J_perp/J": [0.21000000000000002, 0.23000000000000004, 0.25, 0.27, 0.29000000000000004, 0.3025, 0.3075, 0.3125, 0.3175, 0.3225, 0.3275, 0.3325, 0.3375, 0.3425, 0.34750000000000003, 0.3525, 0.3575, 0.3625, 0.3675, 0.3725, 0.3775, 0.3825, 0.3875, 0.3925, 0.3975, 0.41000000000000003, 0.43, 0.44999999999999996, 0.47, 0.49, 0.51, 0.53, 0.55, 0.5700000000000001, 0.59]}}}, "fig_06": {"fig_06a": {"L=40": {"Delta_m": [0.935135038140235, 0.9337897314878124, 0.9325591969780835, 0.931422258843743, 0.9303528944093092, 0.9293267364047364, 0.928316042892158, 0.9272898029689023, 0.9262158942298976, 0.9250581521967846, 0.9237764543088829, 0.922325414754087, 0.9206544126985154, 0.9187048534368276, 0.9164105583607377, 0.9136965826740495, 0.9104784685400726, 0.9066616880410535, 0.90214082854723, 0.8967964423626011, 0.8904905549845745, 0.8830571599346998, 0.8742881950163703, 0.8639099223032942, 0.8515465297022762, 0.8366556181360729, 0.8183763799484722, 0.7934187538721396, 0.7059472250129186, 0.22247090608881717, 0.0337792328728734, 0.004753995262582161, 0.0010586565797713284, 0.00030112294156782444, 6.373444802605234e-05, 1.586889144355974e-05, 3.926713738522285e-06, 0.0012648512416500706, 8.322977450347894e-07, 4.5277823170763943e-07, 2.72853076666022e-07, 5.0520619598870036e-08, 0.0016722080201871537, 3.507756929366186e-08, 4.913686382224051e-08, 0.00011922064911411534, 1.010377593146918e-07, 2.56383952002891e-05, 1.7607260535878966e-05], "U/J": [2.0, 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4000000000000004, 3.5, 3.6, 3.7, 3.8, 3.9000000000000004, 4.0, 4.1, 4.2, 4.300000000000001, 4.4, 4.5, 4.6, 4.7, 4.800000000000001, 4.9, 5.0, 5.1, 5.2, 5.300000000000001, 5.4, 5.5, 5.6, 5.7, 5.800000000000001, 5.9, 6.0, 6.5, 7.0, 7.5, 8.0, 8.5, 9.0, 9.5, 10.0]}, "L=60": {"Delta_m": [0.9496706385155843, 0.9485316106144526, 0.9474525398701946, 0.9464188044886559, 0.9454131441603034, 0.9444164785405402, 0.9434078374658167, 0.9423639863014676, 0.9412592324486311, 0.9400647061901014, 0.9387475427973287, 0.9372690154645912, 0.9355856094450306, 0.9336449626460631, 0.931386907376479, 0.928741080569855, 0.9256285208306085, 0.9219604893154751, 0.9176408321977356, 0.9125639981112205, 0.9066121765347325, 0.8996460590995228, 0.8914928159333588, 0.8819248335740173, 0.8706297171568379, 0.857160907428068, 0.8408499499590605, 0.8206391696060227, 0.7947072931369508, 0.7570685366749452, 0.41753498561935026, 0.02965818857079997, 0.002670819484455188, 0.00042869975888385387, 5.275464718596968e-05, 9.133507001083496e-06, 1.799054500099308e-06, 6.881687173295237e-07, 7.386140029078768e-07, 2.5975524273746107e-07, 1.3456890523381078e-07, 0.00735060725597176, 1.2605268828735645e-08, 2.3620127246696195e-08, 7.627596456671842e-08, 2.8336641418509833e-08, 6.423985237091662e-08, 2.8176462239256023e-05, 9.3492185946785e-06], "U/J": [2.0, 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4000000000000004, 3.5, 3.6, 3.7, 3.8, 3.9000000000000004, 4.0, 4.1, 4.2, 4.300000000000001, 4.4, 4.5, 4.6, 4.7, 4.800000000000001, 4.9, 5.0, 5.1, 5.2, 5.300000000000001, 5.4, 5.5, 5.6, 5.7, 5.800000000000001, 5.9, 6.0, 6.5, 7.0, 7.5, 8.0, 8.5, 9.0, 9.5, 10.0]}, "L=80": {"Delta_m": [0.9569131399246987, 0.9558761622861082, 0.954874256772415, 0.9538946972785113, 0.9529233974358995, 0.9519443116839601, 0.9509396414308812, 0.9498897002802423, 0.9487722342651255, 0.9475619099841249, 0.9462297316734302, 0.9447411638568689, 0.9430553937370426, 0.9411240822521738, 0.9388889921004296, 0.9362821948624082, 0.9332252638273207, 0.9296323073431405, 0.9254108637226844, 0.9204634406136282, 0.9146834730310514, 0.9079469268115902, 0.9000992417227475, 0.8909334965880961, 0.8801714403806763, 0.8674116648197358, 0.8520586970335039, 0.8331765331445727, 0.8091850826771316, 0.7770881393329884, 0.7293212455827831, 0.2244070136199695, 0.00690648107972527, 0.00032920782884716645, 3.030775239523052e-05, 6.147645227194548e-06, 2.522327914178319e-06, 7.369636555232049e-07, 4.379603462112317e-07, 3.501353246448878e-07, 2.2904395411415483e-07, 5.6042589235970646e-08, 1.0148366236250942e-08, 3.463933309077925e-08, 1.3376504339745748e-07, 7.880982476304779e-06, 4.219822971052089e-08, 5.932131932340126e-08, 0.0023297412273366896], "U/J": [2.0, 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4000000000000004, 3.5, 3.6, 3.7, 3.8, 3.9000000000000004, 4.0, 4.1, 4.2, 4.300000000000001, 4.4, 4.5, 4.6, 4.7, 4.800000000000001, 4.9, 5.0, 5.1, 5.2, 5.300000000000001, 5.4, 5.5, 5.6, 5.7, 5.800000000000001, 5.9, 6.0, 6.5, 7.0, 7.5, 8.0, 8.5, 9.0, 9.5, 10.0]}}, "fig_06b": {"L=40": {"Delta_mu": [0.04624932158245798, 0.04882804237291083, 0.05154081594410087, 0.05442207940682664, 0.057514723680625934, 0.06087248291355252, 0.06456211087894559, 0.06866705115404415, 0.07329117984789235, 0.07856341381673815, 0.08464311804041103, 0.09172547474539527, 0.10004685611399111, 0.10988804861881363, 0.12157503277998671, 0.13547425420720316, 0.15198154805822384, 0.17150376471429496, 0.19443415041902767, 0.22112534865824074], "U/J": [2.0, 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4000000000000004, 3.5, 3.6, 3.7, 3.8, 3.9000000000000004]}, "L=60": {"Delta_mu": [0.030802920193565342, 0.032489672518934753, 0.034256655992933815, 0.0361269739014034, 0.03813039625237025, 0.04030532218887117, 0.042702091816209986, 0.0453840463476638, 0.048437147862742336, 0.05197151506683895, 0.05613199481869913, 0.06110657799476371, 0.06713922455551824, 0.07453899850500534, 0.08368958945295901, 0.09505009144481846, 0.10914013675900947, 0.1265119586376926, 0.14770176036915217, 0.17317423208640292], "U/J": [2.0, 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4000000000000004, 3.5, 3.6, 3.7, 3.8, 3.9000000000000004]}, "L=80": {"Delta_mu": [0.023095458986460926, 0.02434731321744721, 0.02565473466481194, 0.027034951910465566, 0.028510229155628508, 0.03010993034443743, 0.031873889305913394, 0.03385469347139747, 0.03612349577883833, 0.03877652715951285, 0.04194514012759498, 0.04580753700986406, 0.05060619459796101, 0.05666474727870252, 0.0644066568132331, 0.07436033674721898, 0.08715038476316295, 0.10344969961209927, 0.12390794260093685, 0.14906177503101503], "U/J": [2.0, 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4000000000000004, 3.5, 3.6, 3.7, 3.8, 3.9000000000000004]}}, "fig_06c": {"Delta_mu": {"Delta_mu": [-6.514910411121867e-05, -0.00014491263465946176, -0.0002485574633891255, -0.0003759744837985514, -0.0005251210625343851, -0.000690417303780623, -0.0008579638475778738, -0.0010057282942165572, -0.0010927728225032475, -0.0010536286981224963, -0.0007822836079718228, -0.00011486103584545471, 0.0011994820154970166, 0.003527042868333711, 0.007384085550570395, 0.01345113642283787, 0.02256309847363322, 0.035638358504457374, 0.05356500167282209, 0.07705687230499036, 0.10654749825608804, 0.14216183910874303, 0.18375758883490648, 0.23101878152495564, 0.28354494070661396, 0.3409249550712417, 0.40278491935706434, 0.4687948566191414, 0.5384751399914132, 0.6107996302870404, 0.6871595448063201, 0.7703091496741773, 0.8633137878407308, 0.9655978026489936, 1.0714444080586085, 1.1769182813438093, 1.2809640412731922, 1.3836013800892586, 1.4850125806049372, 1.585609770685268, 1.68557841457924, 2.179929568021188, 2.671555200545618, 3.1636207829528185, 3.6565767517997108, 4.157431357544303, 4.649538924020672, 5.148489344055178, 5.6406140704793355], "U/J": [2.0, 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4000000000000004, 3.5, 3.6, 3.7, 3.8, 3.9000000000000004, 4.0, 4.1, 4.2, 4.300000000000001, 4.4, 4.5, 4.6, 4.7, 4.800000000000001, 4.9, 5.0, 5.1, 5.2, 5.300000000000001, 5.4, 5.5, 5.6, 5.7, 5.800000000000001, 5.9, 6.0, 6.5, 7.0, 7.5, 8.0, 8.5, 9.0, 9.5, 10.0]}}, "fig_06d": {"L=40": {"S(L/2)": [1.3768569201609289, 1.363456953158521, 1.3499364692199354, 1.336167226726344, 1.3220072200184494, 1.3072979068048134, 1.2918614677151146, 1.2754989013073823, 1.2579888157545902, 1.2390886956016718, 1.2185402133598144, 1.196079518399663, 1.1714583697004806, 1.1444730213309122, 1.1150071493252551, 1.0830794730589206, 1.0488919476133838, 1.0128575966884241, 0.9755941731377636, 0.9378735401180383, 0.900533299466689, 0.8643759536004142, 0.8300878808355666, 0.7982023532911725, 0.7691161208847948, 0.7431719877236626, 0.7210095432583724, 0.7116951846733207, 0.8452928062845473, 1.2810664328654915, 1.2676429640010418, 1.186257783891557, 1.093692619368549, 1.009152062452243, 0.9395825994890468, 0.8834436565515191, 0.8372196973095681, 0.797963808773187, 0.7639090765549121, 0.733597071015491, 0.7062463528364603, 0.5983704130588466, 0.5194468234484004, 0.45763415031736776, 0.40739608943609606, 0.36563713310416834, 0.3303625196836047, 0.30020075906347976, 0.27415638007793647], "U/J": [2.0, 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4000000000000004, 3.5, 3.6, 3.7, 3.8, 3.9000000000000004, 4.0, 4.1, 4.2, 4.300000000000001, 4.4, 4.5, 4.6, 4.7, 4.800000000000001, 4.9, 5.0, 5.1, 5.2, 5.300000000000001, 5.4, 5.5, 5.6, 5.7, 5.800000000000001, 5.9, 6.0, 6.5, 7.0, 7.5, 8.0, 8.5, 9.0, 9.5, 10.0]}, "L=60": {"S(L/2)": [1.4434192736020843, 1.4303969250653008, 1.4172891285689737, 1.4039625951277392, 1.3902641964045204, 1.3760154692792, 1.3610064425988466, 1.3449889681029155, 1.3276693037216, 1.3087032526279005, 1.2876937991720632, 1.2641969574193956, 1.2377487037350714, 1.207910007661124, 1.1743524249275088, 1.1369976541178284, 1.0961103029349846, 1.0524393307482367, 1.007165773292431, 0.9617456278882368, 0.9176277932087601, 0.8759908080416201, 0.8376072899881148, 0.8028641776095838, 0.7718849574938412, 0.7446809948202666, 0.7212935211389918, 0.7019436020258335, 0.6873643777796222, 0.6901904311110031, 1.155884975788598, 1.263153280281792, 1.1455563570551597, 1.0313227315978113, 0.9472777823039586, 0.8859584725533682, 0.8380449099968448, 0.7983036703214516, 0.7640062070800073, 0.7336323817181056, 0.706259513647667, 0.5981809842699221, 0.5194644229796759, 0.4576341492999258, 0.4073960875465711, 0.36563630180010787, 0.3303625199970662, 0.30020083460329205, 0.27415537881472724], "U/J": [2.0, 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4000000000000004, 3.5, 3.6, 3.7, 3.8, 3.9000000000000004, 4.0, 4.1, 4.2, 4.300000000000001, 4.4, 4.5, 4.6, 4.7, 4.800000000000001, 4.9, 5.0, 5.1, 5.2, 5.300000000000001, 5.4, 5.5, 5.6, 5.7, 5.800000000000001, 5.9, 6.0, 6.5, 7.0, 7.5, 8.0, 8.5, 9.0, 9.5, 10.0]}, "L=80": {"S(L/2)": [1.4908506167886617, 1.4780190935474302, 1.4651276414967431, 1.4520488674885117, 1.4386217820450706, 1.4246567023481722, 1.4099251905366041, 1.3941475990716146, 1.376979858355082, 1.3579997598291753, 1.336695205118593, 1.3124620066520303, 1.2846215351928385, 1.252485259783119, 1.215489621528573, 1.1734111784449601, 1.1266483425752598, 1.0763815276880397, 1.0245320846842578, 0.9733284642368708, 0.9247267656325858, 0.8800075225436556, 0.8397230665497776, 0.8039124270149771, 0.7723787712528289, 0.7449038797342168, 0.7213848546729834, 0.7019374589823244, 0.6870469212370105, 0.6780337256245038, 0.682760627990117, 1.2602647371180977, 1.1863491958503856, 1.0436081481782278, 0.9497696861527918, 0.8864249629697665, 0.8381359398022609, 0.7983217965526483, 0.7640100421936844, 0.7336335884988705, 0.7062597950102633, 0.5983705992129204, 0.5194644240499422, 0.4576341474525568, 0.40739608469146626, 0.3656362978831864, 0.3303625206930295, 0.30020087185536254, 0.274093357532011], "U/J": [2.0, 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4000000000000004, 3.5, 3.6, 3.7, 3.8, 3.9000000000000004, 4.0, 4.1, 4.2, 4.300000000000001, 4.4, 4.5, 4.6, 4.7, 4.800000000000001, 4.9, 5.0, 5.1, 5.2, 5.300000000000001, 5.4, 5.5, 5.6, 5.7, 5.800000000000001, 5.9, 6.0, 6.5, 7.0, 7.5, 8.0, 8.5, 9.0, 9.5, 10.0]}}, "fig_06e": {"j_c": {"j_c": [0.02522514357273839, 0.025466165151420132, 0.025715956753118524, 0.025975638040077745, 0.02624635321347899, 0.026529341015091155, 0.026825994596179438, 0.027137920664808836, 0.027467037107986404, 0.027815652121348174, 0.02818656897885001, 0.028583197300040598, 0.029009658240929676, 0.029470861375368588, 0.02997244797304455, 0.030520549094555514, 0.03112121400071675, 0.031779606356833634, 0.032499135466799986, 0.033281023228333394, 0.034124553747815756, 0.0350278906004747, 0.035989080799404265, 0.03700684563668266, 0.038081351962196745, 0.03921454685160301, 0.04041078887978369, 0.04167766523658298, 0.043027443653628414, 0.044480163509985786, 0.04607197529547334, 0.04797469425959897, 0.05010996645012959, 0.052114410140493436, 0.05385077313180567, 0.055386314068623134, 0.05677946014557668, 0.0580648008050765, 0.05926377630982293, 0.06039054812865865, 0.061454885165876015, 0.0660273330285156, 0.06958054614871628, 0.07226416122880804, 0.07418312530685198, 0.0754424235291931, 0.07614695712376705, 0.07639537742602268, 0.0762802188749739], "U/J": [2.0, 2.1, 2.2, 2.3, 2.4, 2.5, 2.6, 2.7, 2.8, 2.9, 3.0, 3.1, 3.2, 3.3, 3.4000000000000004, 3.5, 3.6, 3.7, 3.8, 3.9000000000000004, 4.0, 4.1, 4.2, 4.300000000000001, 4.4, 4.5, 4.6, 4.7, 4.800000000000001, 4.9, 5.0, 5.1, 5.2, 5.300000000000001, 5.4, 5.5, 5.6, 5.7, 5.800000000000001, 5.9, 6.0, 6.5, 7.0, 7.5, 8.0, 8.5, 9.0, 9.5, 10.0]}, "d(j_c)/d(U)": {"d(j_c)/d(U)": [0.002410215786817422, 0.002497916016983915, 0.0025968128695922237, 0.0027071517340124572, 0.002829878016121637, 0.002966535810882823, 0.003119260686293976, 0.0032911644317756956, 0.0034861501336176976, 0.0037091685750183546, 0.003966283211905872, 0.004264609408890781, 0.0046120313443891335, 0.005015865976759599, 0.0054810112151096515, 0.006006649061612366, 0.006583923561168826, 0.007195291099663545, 0.007818877615334036, 0.008435305194823649, 0.009033368526589444, 0.009611901989295627, 0.010177648372783914, 0.010745063255140876, 0.01133194889406272, 0.011962420281806843, 0.012668763567992779, 0.013497784170454287, 0.014527198563573773, 0.01591811785487561, 0.019027189641256378, 0.02135272190530608, 0.020044436903638333, 0.017363629913122382, 0.015355409368174712, 0.013931460769535506, 0.01285340659499812, 0.011989755047464237, 0.01126771818835724, 0.010643370372173704, 0.00914489572527917, 0.0071064262404013645, 0.005367230160183506, 0.003837928156087883, 0.0025185964446822473, 0.0014090671891479056, 0.000496840604511245, -0.0002303171020975603], "U/J": [2.05, 2.1500000000000004, 2.25, 2.3499999999999996, 2.45, 2.55, 2.6500000000000004, 2.75, 2.8499999999999996, 2.95, 3.05, 3.1500000000000004, 3.25, 3.35, 3.45, 3.55, 3.6500000000000004, 3.75, 3.85, 3.95, 4.05, 4.15, 4.25, 4.3500000000000005, 4.45, 4.55, 4.65, 4.75, 4.8500000000000005, 4.95, 5.05, 5.15, 5.25, 5.3500000000000005, 5.45, 5.55, 5.65, 5.75, 5.8500000000000005, 5.95, 6.25, 6.75, 7.25, 7.75, 8.25, 8.75, 9.25, 9.75]}}}, "fig_07": {"fig_07a": {"n_{r,up}": {"n_{r,up}": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.416334885032304e-32, 7.556295648537672e-15, 4.923266616181298e-13, 1.8378153337713302e-11, 7.614191194673636e-10, 2.1700620915308337e-08, 4.5244117596107145e-07, 1.0502213831318958e-05, 0.00011715770850661255, 0.0013627414159336259, 0.011634252118023885, 0.03710674506267319, 0.18198868169489343, 0.2575593204411837, 0.24866297777409596, 0.34121135400724745, 0.45063977936145794, 0.4834114500570694, 0.4960440065119763, 0.4992943338748201, 0.5001203214650917, 0.5003353344702642, 0.5003874761740668, 0.5003963630670368, 0.5003926948862654, 0.5003859414403325, 0.5003789065162756, 0.5003725547918598, 0.500367177778782, 0.5003628225756472, 0.5003594473624874, 0.5003569863812016, 0.5003553808949489, 0.5003545887976952, 0.500354589126347, 0.5003553812186602, 0.5003569874370097, 0.5003594499411794, 0.5003628292248966, 0.5003671934873908, 0.5003725919713011, 0.5003789964999746, 0.5003861537543297, 0.5003932198136047, 0.5003975472376383, 0.5003906056697089, 0.5003437972343915, 0.500137073551577, 0.4993258420068002, 0.49608689483915425, 0.4834335017814207, 0.45069966654210614, 0.33895953042671506, 0.25356050680638786, 0.25416242671814554, 0.18653727840936887, 0.037813460847035796, 0.011734011707959542, 0.00140321204126776, 0.0001183591946803287, 1.0691313866305358e-05, 4.6303697940819634e-07, 2.1929612101164735e-08, 7.78271230766669e-10, 1.8666883570276298e-11, 4.980004188197698e-13, 7.382779031856818e-15, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "r-(L-1)/2": [-39.5, -38.5, -37.5, -36.5, -35.5, -34.5, -33.5, -32.5, -31.5, -30.5, -29.5, -28.5, -27.5, -26.5, -25.5, -24.5, -23.5, -22.5, -21.5, -20.5, -19.5, -18.5, -17.5, -16.5, -15.5, -14.5, -13.5, -12.5, -11.5, -10.5, -9.5, -8.5, -7.5, -6.5, -5.5, -4.5, -3.5, -2.5, -1.5, -0.5, 0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5, 10.5, 11.5, 12.5, 13.5, 14.5, 15.5, 16.5, 17.5, 18.5, 19.5, 20.5, 21.5, 22.5, 23.5, 24.5, 25.5, 26.5, 27.5, 28.5, 29.5, 30.5, 31.5, 32.5, 33.5, 34.5, 35.5, 36.5, 37.5, 38.5, 39.5]}, "n_{r,down}": {"n_{r,down}": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 7.260017758288901e-15, 4.766608095953857e-13, 1.775656410794756e-11, 7.391325366855746e-10, 2.105614270915746e-08, 4.375456053246714e-07, 1.0234206477196129e-05, 0.00011343410844345166, 0.0013248375177499195, 0.011363889384189477, 0.035835829623994446, 0.17847306544764668, 0.2522614625744635, 0.2427226979078769, 0.3359037015756875, 0.44726250315455746, 0.48174978757629033, 0.49531247654696353, 0.49898431287348, 0.499995043151805, 0.5002848788316537, 0.5003654630446186, 0.5003867480634602, 0.500388628536718, 0.5003842002908762, 0.5003781668240097, 0.5003722386166171, 0.500367042422863, 0.5003627649023473, 0.5003594223813853, 0.5003569754728483, 0.5003553758400832, 0.5003545859234947, 0.5003545855480243, 0.5003553752799523, 0.5003569738888578, 0.5003594187218441, 0.500362756096193, 0.5003670222117922, 0.5003721918981704, 0.5003780558914116, 0.5003839411049303, 0.500387993272431, 0.5003853006524627, 0.5003616678289793, 0.5002740912181534, 0.4999682238994349, 0.4989201342869132, 0.4951270363956179, 0.48124092100349475, 0.4462341137190817, 0.33183622470975305, 0.24552166486933527, 0.24694041476079884, 0.1817560853561963, 0.03609950056212243, 0.011375682862278405, 0.0013539295453931343, 0.00011359243934457704, 1.035108443881446e-05, 4.444936970790351e-07, 2.1137373108972174e-08, 7.511837116155689e-10, 1.7915787474194455e-11, 4.828538247148299e-13, 8.059815847894656e-15, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "r-(L-1)/2": [-39.5, -38.5, -37.5, -36.5, -35.5, -34.5, -33.5, -32.5, -31.5, -30.5, -29.5, -28.5, -27.5, -26.5, -25.5, -24.5, -23.5, -22.5, -21.5, -20.5, -19.5, -18.5, -17.5, -16.5, -15.5, -14.5, -13.5, -12.5, -11.5, -10.5, -9.5, -8.5, -7.5, -6.5, -5.5, -4.5, -3.5, -2.5, -1.5, -0.5, 0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5, 10.5, 11.5, 12.5, 13.5, 14.5, 15.5, 16.5, 17.5, 18.5, 19.5, 20.5, 21.5, 22.5, 23.5, 24.5, 25.5, 26.5, 27.5, 28.5, 29.5, 30.5, 31.5, 32.5, 33.5, 34.5, 35.5, 36.5, 37.5, 38.5, 39.5]}}, "fig_07b": {"j_{r,up}": {"j_{r,up}": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -7.603959397649997e-15, 1.4241617849001446e-14, 1.2136165928914437e-11, -7.767671721239733e-10, 1.7397032523460247e-08, -1.5788378287976896e-07, -5.07278410088584e-06, 0.00011540235327653119, -0.0013484393023785867, 0.0024668067154785807, 0.013138966334865075, -0.1379723434753962, 0.070909534579188, -0.12981133992985608, -0.02649681497687895, -0.07365140329469562, -0.07127956539420882, -0.07323547264477873, -0.07296842948007908, -0.073152525045063, -0.07315563592341971, -0.07319083357039578, -0.07321691604291422, -0.07324139115980977, -0.07326290223848309, -0.07328153092703096, -0.07329736632121166, -0.07331053787957492, -0.07332115704892893, -0.07332931965574702, -0.07333509861681542, -0.07333854563284345, -0.07333969172010393, -0.07333854590418122, -0.0733350984472806, -0.07332931973541112, -0.07332115706171434, -0.07331053695663109, -0.07329736501791395, -0.07328152488220302, -0.07326288416017315, -0.07324137715455895, -0.07321683962334866, -0.07319048945908285, -0.07315466669344989, -0.07315346447227786, -0.07295716686269468, -0.07326310913144328, -0.07111629392023842, -0.07390542793920928, -0.0251473893315306, -0.13308046906900364, 0.07467970398066993, -0.13756182911901035, 0.010489690752710551, 0.0030639025421498314, -0.001404584788005105, 0.00011391098449234377, -4.612930460378302e-06, -1.9321028368410718e-07, 1.8361804751701503e-08, -7.79639947423221e-10, 1.1194199175918137e-11, 4.4467076872408414e-14, -9.19629050970319e-15, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "r-(L-1)/2": [-39.5, -38.5, -37.5, -36.5, -35.5, -34.5, -33.5, -32.5, -31.5, -30.5, -29.5, -28.5, -27.5, -26.5, -25.5, -24.5, -23.5, -22.5, -21.5, -20.5, -19.5, -18.5, -17.5, -16.5, -15.5, -14.5, -13.5, -12.5, -11.5, -10.5, -9.5, -8.5, -7.5, -6.5, -5.5, -4.5, -3.5, -2.5, -1.5, -0.5, 0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5, 10.5, 11.5, 12.5, 13.5, 14.5, 15.5, 16.5, 17.5, 18.5, 19.5, 20.5, 21.5, 22.5, 23.5, 24.5, 25.5, 26.5, 27.5, 28.5, 29.5, 30.5, 31.5, 32.5, 33.5, 34.5, 35.5, 36.5, 37.5, 38.5, 39.5]}, "j_{r,down}": {"j_{r,down}": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 7.284997914731193e-15, -1.4221131848745567e-14, -1.2076596249314587e-11, 7.782703552408375e-10, -1.7360132585197597e-08, 1.586121855573272e-07, 5.0752757894466274e-06, -0.00011536320892506061, 0.0013490774544351318, -0.002466901939554411, -0.013135258890062148, 0.13802704047036943, -0.07090750761571854, 0.1298707084290014, 0.0264982272967492, 0.07365250050409602, 0.07128066781841377, 0.07323479075154041, 0.0729678612344424, 0.07315388621598387, 0.07315521110801448, 0.07319070298077612, 0.07321687007053909, 0.07324139421097739, 0.07326289422951032, 0.07328152931452654, 0.07329736542468669, 0.07331053777546612, 0.07332115712758168, 0.0733293198042819, 0.07333509877784718, 0.07333854567837869, 0.07333969176886679, 0.07333854592960369, 0.07333509848941999, 0.07332931980825527, 0.07332115716668033, 0.07331053693310807, 0.07329736583789624, 0.07328152707022226, 0.07326288748429502, 0.07324138953771966, 0.07321686832664696, 0.07319054155031353, 0.07315474054570753, 0.0731536812981531, 0.07295718375683496, 0.07326321043641142, 0.07111714696030673, 0.07390910837113437, 0.02515589421569971, 0.13312734059762402, -0.07468763753547408, 0.13761318286147753, -0.010496952956287395, -0.003062353803840729, 0.0014045388644320438, -0.00011391142054909089, 4.6129364705970895e-06, 1.932105909061132e-07, -1.836183652377621e-08, 7.796383712140575e-10, -1.1193790169708844e-11, -4.4454140353329874e-14, 8.020262748183214e-15, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "r-(L-1)/2": [-39.5, -38.5, -37.5, -36.5, -35.5, -34.5, -33.5, -32.5, -31.5, -30.5, -29.5, -28.5, -27.5, -26.5, -25.5, -24.5, -23.5, -22.5, -21.5, -20.5, -19.5, -18.5, -17.5, -16.5, -15.5, -14.5, -13.5, -12.5, -11.5, -10.5, -9.5, -8.5, -7.5, -6.5, -5.5, -4.5, -3.5, -2.5, -1.5, -0.5, 0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5, 10.5, 11.5, 12.5, 13.5, 14.5, 15.5, 16.5, 17.5, 18.5, 19.5, 20.5, 21.5, 22.5, 23.5, 24.5, 25.5, 26.5, 27.5, 28.5, 29.5, 30.5, 31.5, 32.5, 33.5, 34.5, 35.5, 36.5, 37.5, 38.5, 39.5]}}, "fig_07c": {"n_{r,up}": {"n_{r,up}": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 7.636763666495041e-28, 4.135000941417739e-14, 1.8352427423721594e-12, 6.531405225311116e-11, 1.9308290651323207e-09, 4.712651139683802e-08, 9.250151259870157e-07, 1.4574790228834332e-05, 0.00017905196015866032, 0.0016651170220713736, 0.01154500338207564, 0.05570859110674273, 0.18016316965650875, 0.37832839891434394, 0.5458831638334971, 0.6879196950520949, 0.8104922474820735, 0.9191371693347125, 1.0151540330903521, 1.1027438106325598, 1.1817220841200458, 1.2521607241384582, 1.3156017647976253, 1.3698742229819425, 1.416493297571228, 1.4552574717836497, 1.4856737130758408, 1.5087815654465804, 1.52389198258197, 1.5315088196896192, 1.5315101787275571, 1.5238913179541844, 1.5087811912801403, 1.4856748341570059, 1.4552561851419061, 1.416494052646187, 1.369874321380121, 1.3156010450508302, 1.252161759425437, 1.1817215144021376, 1.1027440002004152, 1.0151545759173735, 0.9191370378175706, 0.8104925598825212, 0.6879202229370769, 0.5458838367178331, 0.3783280449005544, 0.1801640663054386, 0.05570877140266084, 0.0115450348296227, 0.001665127156109176, 0.00017905258798892027, 1.4574868221857513e-05, 9.250205406018377e-07, 4.7126715002770043e-08, 1.93084369910222e-09, 6.531602897581316e-11, 1.837211815843064e-12, 4.3195710821066193e-14, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "r-(L-1)/2": [-39.5, -38.5, -37.5, -36.5, -35.5, -34.5, -33.5, -32.5, -31.5, -30.5, -29.5, -28.5, -27.5, -26.5, -25.5, -24.5, -23.5, -22.5, -21.5, -20.5, -19.5, -18.5, -17.5, -16.5, -15.5, -14.5, -13.5, -12.5, -11.5, -10.5, -9.5, -8.5, -7.5, -6.5, -5.5, -4.5, -3.5, -2.5, -1.5, -0.5, 0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5, 10.5, 11.5, 12.5, 13.5, 14.5, 15.5, 16.5, 17.5, 18.5, 19.5, 20.5, 21.5, 22.5, 23.5, 24.5, 25.5, 26.5, 27.5, 28.5, 29.5, 30.5, 31.5, 32.5, 33.5, 34.5, 35.5, 36.5, 37.5, 38.5, 39.5]}, "n_{r,down}": {"n_{r,down}": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 4.393171417743109e-18, 5.42715318383783e-15, 1.2159504907884144e-13, 1.6110070276963908e-12, 2.1334181950554007e-10, 4.862291138051724e-10, 5.224328846654657e-08, 8.837699540065246e-07, 1.077559027699048e-06, 0.0001009948931497891, 0.0002664529595207261, 0.0011121027670422175, 0.0071578437898597086, 0.004756499854971292, 0.00913883737053087, 0.01217268394866571, 0.010001638065808265, 0.014981431142301556, 0.014119998180147978, 0.014871205614748305, 0.017042561198902795, 0.015988316228154185, 0.017593371066575575, 0.017863792669294137, 0.01781954156704206, 0.018765717287238498, 0.018504333470068156, 0.018920441315641155, 0.018920138685239365, 0.018916965389599465, 0.01892196551890914, 0.01850515955284363, 0.0187629936547886, 0.01782264162881908, 0.0178618245583765, 0.017593157835034037, 0.015990342324080132, 0.017039629040327433, 0.014873228880084995, 0.014119546279009604, 0.014979628264122429, 0.01000391208693772, 0.01217045666504434, 0.009138842999151776, 0.00475693649170457, 0.007156265979716245, 0.0011122924262990971, 0.00026638320621173776, 0.00010096943187315851, 1.0787144735777798e-06, 8.833722876222731e-07, 5.223326667128159e-08, 4.858362957901193e-10, 2.1324254185061528e-10, 1.6103949056487814e-12, 1.21346129063241e-13, 5.193513401144441e-15, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "r-(L-1)/2": [-39.5, -38.5, -37.5, -36.5, -35.5, -34.5, -33.5, -32.5, -31.5, -30.5, -29.5, -28.5, -27.5, -26.5, -25.5, -24.5, -23.5, -22.5, -21.5, -20.5, -19.5, -18.5, -17.5, -16.5, -15.5, -14.5, -13.5, -12.5, -11.5, -10.5, -9.5, -8.5, -7.5, -6.5, -5.5, -4.5, -3.5, -2.5, -1.5, -0.5, 0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5, 10.5, 11.5, 12.5, 13.5, 14.5, 15.5, 16.5, 17.5, 18.5, 19.5, 20.5, 21.5, 22.5, 23.5, 24.5, 25.5, 26.5, 27.5, 28.5, 29.5, 30.5, 31.5, 32.5, 33.5, 34.5, 35.5, 36.5, 37.5, 38.5, 39.5]}}, "fig_07d": {"j_{r,up}": {"j_{r,up}": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.15265734799985e-36, 1.1753367479955586e-16, -4.36013873037489e-14, 8.1729686189768e-13, -3.099397822462971e-11, -5.658256365328048e-10, 7.536307425148833e-09, -4.0986210047512893e-07, 2.973358290823774e-07, -1.6019760824772612e-05, -0.0003132058022378487, 0.00016782050404713945, -0.005040258725454415, -0.00875796528524773, -0.0037420869375660868, -0.013809169758591153, -0.009271765149414692, -0.011727018269997943, -0.015518583285221932, -0.012258379327381707, -0.01636863370897839, -0.015989205031538025, -0.01587979208824615, -0.018127420545636815, -0.017114072808599546, -0.018275177623317634, -0.01858500144103955, -0.018401094566603094, -0.01901475960508817, -0.018644644970848844, -0.019011166146775678, -0.018406446460367317, -0.018580790173878557, -0.01827628529326335, -0.01711652550108995, -0.018122837945573816, -0.0158841066742624, -0.015987339373205785, -0.016367097653947962, -0.012262194820785286, -0.015514484040024007, -0.011729084584275047, -0.009272559759583398, -0.013806300469413321, -0.0037451346857227783, -0.008756525243515462, -0.0050399831077844945, 0.000167409247343891, -0.0003131121982760148, -1.6028326312223342e-05, 2.9691225824420994e-07, -4.0976182798805874e-07, 7.526816898504035e-09, -5.655827761542714e-10, -3.099510083257006e-11, 8.164714494410451e-13, -4.280879910079245e-14, -2.198718579085224e-16, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "r-(L-1)/2": [-39.5, -38.5, -37.5, -36.5, -35.5, -34.5, -33.5, -32.5, -31.5, -30.5, -29.5, -28.5, -27.5, -26.5, -25.5, -24.5, -23.5, -22.5, -21.5, -20.5, -19.5, -18.5, -17.5, -16.5, -15.5, -14.5, -13.5, -12.5, -11.5, -10.5, -9.5, -8.5, -7.5, -6.5, -5.5, -4.5, -3.5, -2.5, -1.5, -0.5, 0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5, 10.5, 11.5, 12.5, 13.5, 14.5, 15.5, 16.5, 17.5, 18.5, 19.5, 20.5, 21.5, 22.5, 23.5, 24.5, 25.5, 26.5, 27.5, 28.5, 29.5, 30.5, 31.5, 32.5, 33.5, 34.5, 35.5, 36.5, 37.5, 38.5, 39.5]}, "j_{r,down}": {"j_{r,down}": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.1769268162911692e-16, 4.364401063268948e-14, -8.17261638157679e-13, 3.0995782328218576e-11, 5.658731819326e-10, -7.535493348737857e-09, 4.09870863442167e-07, -2.9724382675602105e-07, 1.60203541609715e-05, 0.0003132091359524782, -0.0001678092264419494, 0.0050402522455471055, 0.008757995133338062, 0.003742094883527712, 0.013809132829024604, 0.009271784076619069, 0.011726952886801058, 0.01551852208470815, 0.012258350388886485, 0.016368548617440696, 0.015989180152082245, 0.01587977423953898, 0.018127381664972183, 0.017114094458774695, 0.018275178227671007, 0.018585035206517, 0.0184011721383367, 0.01901478224084748, 0.018644721694903287, 0.01901119121836599, 0.018406432355639425, 0.0185808331518889, 0.01827625111521611, 0.01711653176159613, 0.018122825962200502, 0.015884052258439866, 0.01598735046989442, 0.016367063599819792, 0.01226218118299303, 0.015514495260569625, 0.011729012197401769, 0.009272542607533804, 0.013806261627682835, 0.003745075529002604, 0.008756535846828844, 0.005039950364219311, -0.00016740907416947846, 0.0003131125074596877, 1.6028283658256876e-05, -2.969116204217129e-07, 4.097618247569482e-07, -7.526816857479091e-09, 5.655827616769564e-10, 3.099520987239655e-11, -8.162527090989527e-13, 4.2775127297105264e-14, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "r-(L-1)/2": [-39.5, -38.5, -37.5, -36.5, -35.5, -34.5, -33.5, -32.5, -31.5, -30.5, -29.5, -28.5, -27.5, -26.5, -25.5, -24.5, -23.5, -22.5, -21.5, -20.5, -19.5, -18.5, -17.5, -16.5, -15.5, -14.5, -13.5, -12.5, -11.5, -10.5, -9.5, -8.5, -7.5, -6.5, -5.5, -4.5, -3.5, -2.5, -1.5, -0.5, 0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5, 10.5, 11.5, 12.5, 13.5, 14.5, 15.5, 16.5, 17.5, 18.5, 19.5, 20.5, 21.5, 22.5, 23.5, 24.5, 25.5, 26.5, 27.5, 28.5, 29.5, 30.5, 31.5, 32.5, 33.5, 34.5, 35.5, 36.5, 37.5, 38.5, 39.5]}}}, "fig_09": {"fig_09a": {"HCB; $J_\\perp/J=4$": {"j_c": [0.0, 0.013170723695084497, 0.05050710127740352, 0.1058518904802825, 0.1701123332345469, 0.23279897798995064, 0.2837882434111906, 0.31500184125460085, 0.32171525512723864, 0.3032794364823276, 0.2631486460772138, 0.20822940174294371, 0.14767725890412073, 0.09135228157685059, 0.04819131064849358, 0.024762526701166396, 0.0242359509614752, 0.045935835600046486, 0.08554493353222269, 0.13591978385820577, 0.18836922804941145, 0.2341663436357751, 0.2660244881512208, 0.279280023635208, 0.27258446456677404, 0.2480031475137885, 0.21052556992785876, 0.16709360172917886, 0.12533159288472379, 0.092206647291832, 0.07285284989709566, 0.06975945825420596, 0.08245480297911845, 0.10772607909683303, 0.1403172054185404, 0.1739616474394564, 0.20255118156778773, 0.22122490695157582, 0.22718648977594766, 0.22011459945611547, 0.20210920003893718, 0.1772001389580867, 0.15052046650738446, 0.12730364317927942, 0.11189269537038392, 0.10694529288453732, 0.11298096058419889, 0.1283504522490426, 0.14962448608173115, 0.17231638692307394, 0.1917887056397977, 0.20416173783843228, 0.20704814793492485, 0.19997917473179486, 0.18445290914476203, 0.16360882363818857, 0.1416005307076957, 0.12278965573168843, 0.11091136703536178, 0.10836420791573671, 0.11575403080298619, 0.1317769401881431, 0.15346488201712344, 0.17674931178676104, 0.19723610857687013, 0.21104226878954738, 0.21553234309181996, 0.20981338346646466, 0.19489630214207082, 0.17349755243316892, 0.14952377854190804, 0.12734037235683615, 0.11096273279850975, 0.1033206805284951, 0.10573070290508446, 0.11767075922919792, 0.13689553545227773, 0.15986672720408882, 0.18241490344787378, 0.20050780289602016, 0.21098216052111557, 0.2121054384239193, 0.20386774672014685, 0.18795526844848187, 0.16741488132785082, 0.1460751343487214, 0.12783173597065486, 0.11592959827924672, 0.11237401214249883, 0.1175799271340309, 0.13032392547810892, 0.14800573729284058, 0.16716605017968453, 0.18415751429788074, 0.19583708693762503, 0.20014656542990106, 0.19647390313693525, 0.18573345597107294, 0.17015847231836045, 0.15285237054769185, 0.13718708561499254, 0.12616214187513267, 0.12184268645466807, 0.12497912258564177, 0.13487782403594037, 0.14954654408284515, 0.16608666726457752, 0.18125709734029005, 0.19210089963860866, 0.19651325320083302, 0.19364108414750647, 0.184038692375862, 0.16955226048733082, 0.15295929327768773, 0.13743518608434158, 0.12594814456493408, 0.12069755979592799, 0.1227008694288017, 0.1316044842753204, 0.14575313080122365, 0.16250424621926662, 0.17872843367480573, 0.19140108631884412, 0.198171928489289, 0.19780325536114712, 0.19039390193045733, 0.17734875126770155, 0.161103868181997, 0.14466338239314766, 0.1310378802040062, 0.1226918098906507, 0.12109510669774354, 0.12646178671925734, 0.13772183495066306, 0.1527288556890659, 0.16866604556244, 0.18257618990836377, 0.1919164422569213, 0.19503194402690435, 0.19145711323457362, 0.18198749458552593, 0.16851044516027508, 0.15363086113177285, 0.14016746330904292, 0.13061924212884646, 0.126699253716934, 0.12903192222050666, 0.13705170242414808, 0.1491285500742829, 0.16289126725464048, 0.17568404839840313, 0.18507176346352075, 0.18929868668289018, 0.1876145837443997, 0.18040768109589145, 0.16912070317335737, 0.1559672201323601, 0.1435024182876484, 0.1341318789485118, 0.12965137404351543, 0.1309118354912446, 0.13766121729642097, 0.14859746632813783, 0.1616203235692916, 0.1742335430619556, 0.18402129453777236, 0.189107297888323, 0.18851302234706588, 0.18234323831462626, 0.17176149970707316, 0.15876444104236406, 0.14579914852107834, 0.13529931877393883, 0.12922708768635444, 0.12870729376066584, 0.13382302146882993, 0.1436093106362689, 0.15623955739048623, 0.16936822099158189, 0.18056875940883527, 0.18778500683234695, 0.18971196249838715, 0.1860342053782269, 0.17747987664956677, 0.165677460347967, 0.1528424716968525, 0.14135741526005258, 0.13332522167623986, 0.13018223752552907, 0.13243799278031515, 0.13958764961990408, 0.15021852514702846, 0.16228647670455634, 0.17350781093379541, 0.1817932047140389, 0.18564021546840162, 0.18440926053842216, 0.17843106027872913, 0.16892757463906005, 0.1577652403315916, 0.1470909534163931], "tJ": [0.0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35000000000000003, 0.4, 0.44999999999999996, 0.5, 0.55, 0.6, 0.65, 0.7000000000000001, 0.75, 0.8, 0.8500000000000001, 0.8999999999999999, 0.95, 1.0, 1.05, 1.1, 1.1500000000000001, 1.2, 1.25, 1.3, 1.35, 1.4000000000000001, 1.45, 1.5, 1.55, 1.6, 1.6500000000000001, 1.7000000000000002, 1.7500000000000002, 1.7999999999999998, 1.85, 1.9, 1.9500000000000002, 2.0, 2.0500000000000003, 2.1, 2.15, 2.2, 2.25, 2.3000000000000003, 2.35, 2.4, 2.45, 2.5, 2.55, 2.6, 2.6500000000000004, 2.7, 2.75, 2.8000000000000003, 2.8500000000000005, 2.9, 2.9499999999999997, 3.0, 3.05, 3.1, 3.15, 3.2, 3.25, 3.3000000000000003, 3.35, 3.4000000000000004, 3.45, 3.5000000000000004, 3.55, 3.5999999999999996, 3.65, 3.7, 3.75, 3.8, 3.85, 3.9000000000000004, 3.95, 4.0, 4.050000000000001, 4.1000000000000005, 4.15, 4.2, 4.25, 4.3, 4.35, 4.4, 4.45, 4.5, 4.55, 4.6000000000000005, 4.65, 4.7, 4.75, 4.8, 4.85, 4.9, 4.95, 5.0, 5.05, 5.1, 5.15, 5.2, 5.25, 5.300000000000001, 5.3500000000000005, 5.4, 5.45, 5.5, 5.550000000000001, 5.6000000000000005, 5.65, 5.700000000000001, 5.750000000000001, 5.8, 5.85, 5.8999999999999995, 5.949999999999999, 6.0, 6.05, 6.1, 6.15, 6.2, 6.25, 6.3, 6.35, 6.4, 6.45, 6.5, 6.550000000000001, 6.6000000000000005, 6.65, 6.7, 6.75, 6.800000000000001, 6.8500000000000005, 6.9, 6.950000000000001, 7.000000000000001, 7.05, 7.1, 7.1499999999999995, 7.199999999999999, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.800000000000001, 7.8500000000000005, 7.9, 7.95, 8.0, 8.05, 8.100000000000001, 8.15, 8.200000000000001, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.55, 8.6, 8.65, 8.7, 8.75, 8.8, 8.85, 8.9, 8.95, 9.0, 9.05, 9.1, 9.15, 9.200000000000001, 9.25, 9.3, 9.350000000000001, 9.4, 9.450000000000001, 9.5, 9.55, 9.6, 9.65, 9.7, 9.75, 9.8, 9.85, 9.9, 9.95, 10.0]}, "HCB; $J_\\perp/J=3$": {"j_c": [0.0, 0.009935951688478368, 0.03878206223140362, 0.08375099389385, 0.140513262685018, 0.20363612070478956, 0.2671310182295025, 0.32505094100982257, 0.37207383178032594, 0.40401099252739386, 0.41818957171572574, 0.4136742801040642, 0.3913125842760109, 0.3536067323933573, 0.30443256728367707, 0.24863778366730993, 0.1915608124496928, 0.13851624803374782, 0.09429411901575298, 0.06271846715979852, 0.04630547018676026, 0.04605256135796666, 0.061377899210904974, 0.09021497672264762, 0.1292515706450774, 0.17428741208052745, 0.22067272897945078, 0.2637817034612779, 0.2994719042496489, 0.32448321543383285, 0.3367372690483989, 0.3355098157736848, 0.3214622911959403, 0.29653336329477914, 0.2637049618399662, 0.2266690451163622, 0.18943037795787002, 0.15588632875616196, 0.12942668128143367, 0.11259432355978083, 0.10684129210939233, 0.1124043878317239, 0.12831144521336763, 0.15251489920146444, 0.18213541512230105, 0.2137868023542785, 0.24394558134918487, 0.2693251615296281, 0.2872157207153802, 0.2957560885123517, 0.2941123115464588, 0.2825479310204831, 0.26238205142415083, 0.23584187301788095, 0.20582568080236588, 0.17559987345423822, 0.148459268907245, 0.127383484894045, 0.11472337590990184, 0.11194985055343834, 0.11949243584494894, 0.13668655854636383, 0.1618371942541409, 0.19239356254046386, 0.22521666421870964, 0.25691054435803323, 0.2841808419055187, 0.30418141724277037, 0.31481179901374656, 0.31493430802795486, 0.30448901276880547, 0.2844959266133979, 0.2569458059089045, 0.22459239395033445, 0.19066882275084154, 0.15855814440041446, 0.13145196855225705, 0.11203161984875964, 0.10220322211203832, 0.1029120971868214, 0.11405374474472812, 0.13448934039697633, 0.16216359035104624, 0.19431283919802828, 0.22774262314455723, 0.25914708463072555, 0.2854384677219415, 0.3040538663256736, 0.3132086661868659, 0.31207149740174345, 0.30084336736394884, 0.2807331417669806, 0.25383183420139127, 0.22289826766966503, 0.1910775890995906, 0.161580970482199, 0.13735896471670214, 0.120801987860536, 0.11349896203209978, 0.11607932364526051, 0.12815496702449775, 0.14836811318667573, 0.1745396893513879, 0.20390193255654687, 0.23338986968365572, 0.2599601527338987, 0.28090331617972797, 0.2941171903368844, 0.29831431603334346, 0.2931436207883172, 0.27921569410315505, 0.25803104044119024, 0.23182022798906418, 0.20331297944881596, 0.17545951679627075, 0.1511316721128892, 0.13283314167192697, 0.12244722977401286, 0.12104673836221819, 0.1287849825332442, 0.14487945755692566, 0.16769076137812122, 0.19488982161104654, 0.2236969499786366, 0.2511678762159483, 0.2744963416006904, 0.2913010298525972, 0.29986685694674264, 0.2993163616128154, 0.2896950376970498, 0.27196368388846376, 0.24789978949125768, 0.21991807724079343, 0.1908280558302288, 0.16355240254747014, 0.14083313905913064, 0.12495445399109584, 0.11751054908328784, 0.11924276823144851, 0.1299635229406071, 0.14857585232446255, 0.17318753734629477, 0.20130813472151232, 0.2301074392839182, 0.2567066652349564, 0.278470643850561, 0.2932704822057035, 0.29969056873338223, 0.2971608050102765, 0.2860033031486582, 0.26739134908012063, 0.24322660497498508, 0.2159474590225223, 0.18828658932429257, 0.1630004313459053, 0.14259618482981515, 0.1290826418085893, 0.1237698441347857, 0.12713784863572375, 0.13878819167806972, 0.1574844957822093, 0.18127965265566703, 0.20771710857241646, 0.2340850148671172, 0.2576958263686628, 0.27616126912428507, 0.28763375834912314, 0.29098984657716137, 0.2859382051023891, 0.2730427682922381, 0.25366014692637145, 0.22979863079602306, 0.20391330109093928, 0.17865738727252461, 0.15661385780772188, 0.1400333375332939, 0.13060458167534436, 0.12928134500703561, 0.1361842736829882, 0.15058905841157613, 0.17100369884113792, 0.19532637374718942, 0.22106432597022257, 0.24559099040916796, 0.2664152401305354, 0.2814340833067569, 0.28914259212169124, 0.28878070969564434, 0.28040378405971716, 0.2648712914040802, 0.2437562271141565, 0.21918512254553582, 0.19362478611577774, 0.1696365766440313, 0.14962197935179863, 0.1355840694704491, 0.1289280369016165, 0.13032046264881647, 0.13962167958747387, 0.15589858679480934, 0.1775172655856205], "tJ": [0.0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35000000000000003, 0.4, 0.44999999999999996, 0.5, 0.55, 0.6, 0.65, 0.7000000000000001, 0.75, 0.8, 0.8500000000000001, 0.8999999999999999, 0.95, 1.0, 1.05, 1.1, 1.1500000000000001, 1.2, 1.25, 1.3, 1.35, 1.4000000000000001, 1.45, 1.5, 1.55, 1.6, 1.6500000000000001, 1.7000000000000002, 1.7500000000000002, 1.7999999999999998, 1.85, 1.9, 1.9500000000000002, 2.0, 2.0500000000000003, 2.1, 2.15, 2.2, 2.25, 2.3000000000000003, 2.35, 2.4, 2.45, 2.5, 2.55, 2.6, 2.6500000000000004, 2.7, 2.75, 2.8000000000000003, 2.8500000000000005, 2.9, 2.9499999999999997, 3.0, 3.05, 3.1, 3.15, 3.2, 3.25, 3.3000000000000003, 3.35, 3.4000000000000004, 3.45, 3.5000000000000004, 3.55, 3.5999999999999996, 3.65, 3.7, 3.75, 3.8, 3.85, 3.9000000000000004, 3.95, 4.0, 4.050000000000001, 4.1000000000000005, 4.15, 4.2, 4.25, 4.3, 4.35, 4.4, 4.45, 4.5, 4.55, 4.6000000000000005, 4.65, 4.7, 4.75, 4.8, 4.85, 4.9, 4.95, 5.0, 5.05, 5.1, 5.15, 5.2, 5.25, 5.300000000000001, 5.3500000000000005, 5.4, 5.45, 5.5, 5.550000000000001, 5.6000000000000005, 5.65, 5.700000000000001, 5.750000000000001, 5.8, 5.85, 5.8999999999999995, 5.949999999999999, 6.0, 6.05, 6.1, 6.15, 6.2, 6.25, 6.3, 6.35, 6.4, 6.45, 6.5, 6.550000000000001, 6.6000000000000005, 6.65, 6.7, 6.75, 6.800000000000001, 6.8500000000000005, 6.9, 6.950000000000001, 7.000000000000001, 7.05, 7.1, 7.1499999999999995, 7.199999999999999, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.800000000000001, 7.8500000000000005, 7.9, 7.95, 8.0, 8.05, 8.100000000000001, 8.15, 8.200000000000001, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.55, 8.6, 8.65, 8.7, 8.75, 8.8, 8.85, 8.9, 8.95, 9.0, 9.05, 9.1, 9.15, 9.200000000000001, 9.25, 9.3, 9.350000000000001, 9.4, 9.450000000000001, 9.5, 9.55, 9.6, 9.65, 9.7, 9.75, 9.8, 9.85, 9.9, 9.95, 10.0]}, "HCB; $J_\\perp/J=2$": {"j_c": [0.0, 0.006651654099730686, 0.02629106430835772, 0.05798813011811952, 0.10024702764424208, 0.15108456735267436, 0.20813366803362954, 0.2687659765595056, 0.3302264218686899, 0.3897717127261287, 0.44480460859604243, 0.4929962844832744, 0.5323902492689062, 0.5614829299919497, 0.5792779794730051, 0.5853133355596819, 0.5796618075191031, 0.5629073127716268, 0.5360997690943323, 0.5006921100355327, 0.458463062540205, 0.4114293614606663, 0.3617511028405651, 0.31163401560076, 0.2632325405667105, 0.21855766938120819, 0.1793934163058086, 0.1472254955535866, 0.1231852251023951, 0.1080108992344818, 0.10202793517842082, 0.10514809658015292, 0.1168871214258554, 0.13639921119957898, 0.16252612250059953, 0.19385806616708698, 0.228803263731591, 0.26566282450423684, 0.3027075715735432, 0.3382535436516183, 0.3707331194116387, 0.39875903808207663, 0.42117900441325223, 0.43711904728092715, 0.44601431116895063, 0.447626463635903, 0.4420473707937753, 0.42968910302041063, 0.41126070354703936, 0.3877325294216523, 0.3602893985705534, 0.3302742716045331, 0.29912474969737607, 0.2683052241788965, 0.23923798019678919, 0.21323683005127145, 0.19144683765007298, 0.17479335858325154, 0.16394300289846958, 0.15927832253447738, 0.1608871514733382, 0.1685666838585074, 0.18184159306934522, 0.19999481306818978, 0.22210907460793666, 0.24711688124764786, 0.2738562704317234, 0.30112942325145053, 0.32776100917655615, 0.35265316049444684, 0.374834169935075, 0.39349835774991143, 0.4080351412804817, 0.4180461675391416, 0.42335029097584514, 0.4239770598892202, 0.42015013044397115, 0.41226258001353866, 0.40084638801820205, 0.38653838674735463, 0.3700448127382838, 0.35210632397076197, 0.3334650588350252, 0.3148349977262491, 0.2968765549543547, 0.28017600933304954, 0.2652301001914298, 0.25243586827280423, 0.24208558608760372, 0.2343663937085265, 0.2293640378356086, 0.22706991169254176, 0.22739044829970353, 0.23015788592779984, 0.23514152867262963, 0.24205885598564858, 0.25058614076666025, 0.2603685180963998, 0.27102965270965423, 0.2821813053794164, 0.29343317400569885, 0.3044033221109513, 0.3147293029970701, 0.3240797879035994, 0.3321661842052348, 0.3387534839583759, 0.34366948595450486, 0.3468115780747547, 0.34815039248679813, 0.34772985270965795, 0.34566347142103404, 0.3421271506095221, 0.33734898608768715, 0.33159668150176486, 0.3251633301558935, 0.31835253872957603, 0.31146390664470225, 0.30477969247830883, 0.29855332533826784, 0.2930003424811721, 0.2882921779241267, 0.2845528979542881, 0.28185864887419204, 0.28023938683605837, 0.27968235504374844, 0.280136740148395, 0.2815190372272615, 0.2837188785644868, 0.28660531373951953, 0.29003359594976735, 0.2938523284088427, 0.2979104784050593, 0.30206363474863934, 0.30617912216458526, 0.3101398593771022, 0.31384684234066634, 0.31722000548556234, 0.3201972935735986, 0.32273212408849694, 0.3247897905192246, 0.3263435350963171, 0.3273710152805529, 0.32785178391202496, 0.32776622773778946, 0.32709616525035434, 0.3258270141767536, 0.32395118319688454, 0.32147220571520785, 0.3184091044449932, 0.31480047170352354, 0.31070773425947723, 0.3062171072951996, 0.30143989111815017, 0.29651097558765444, 0.29158559991405547, 0.2868345264799406, 0.28243781782086347, 0.27857739793651326, 0.27542861792004797, 0.273151172878137, 0.2718798838566704, 0.2717159653902706, 0.2727194159735733, 0.2749031465396617, 0.27822938871690817, 0.2826087778332727, 0.2879023318144078, 0.2939263644868739, 0.3004601592098093, 0.30725600291167177, 0.31405097126224135, 0.3205796647458322, 0.32658696699540873, 0.33183991509855304, 0.33613796734762635, 0.3393212689472205, 0.34127677629967534, 0.341942200819139, 0.34130777134043405, 0.33941586762016324, 0.3363586403087874, 0.3322737955286674, 0.3273387465869113, 0.3217632871374579, 0.31578088032070034, 0.3096387230022931, 0.30358695514595485, 0.2978675772119405, 0.2927036636321069, 0.2882893730596409, 0.2847812160309182, 0.2822910792054239, 0.28088151609299655, 0.28056371440321054, 0.281298344727459, 0.2829992284084325, 0.28553949761855213, 0.28875972378666265, 0.29247737980294747, 0.2964969655315619, 0.3006201620269162], "tJ": [0.0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35000000000000003, 0.4, 0.44999999999999996, 0.5, 0.55, 0.6, 0.65, 0.7000000000000001, 0.75, 0.8, 0.8500000000000001, 0.8999999999999999, 0.95, 1.0, 1.05, 1.1, 1.1500000000000001, 1.2, 1.25, 1.3, 1.35, 1.4000000000000001, 1.45, 1.5, 1.55, 1.6, 1.6500000000000001, 1.7000000000000002, 1.7500000000000002, 1.7999999999999998, 1.85, 1.9, 1.9500000000000002, 2.0, 2.0500000000000003, 2.1, 2.15, 2.2, 2.25, 2.3000000000000003, 2.35, 2.4, 2.45, 2.5, 2.55, 2.6, 2.6500000000000004, 2.7, 2.75, 2.8000000000000003, 2.8500000000000005, 2.9, 2.9499999999999997, 3.0, 3.05, 3.1, 3.15, 3.2, 3.25, 3.3000000000000003, 3.35, 3.4000000000000004, 3.45, 3.5000000000000004, 3.55, 3.5999999999999996, 3.65, 3.7, 3.75, 3.8, 3.85, 3.9000000000000004, 3.95, 4.0, 4.050000000000001, 4.1000000000000005, 4.15, 4.2, 4.25, 4.3, 4.35, 4.4, 4.45, 4.5, 4.55, 4.6000000000000005, 4.65, 4.7, 4.75, 4.8, 4.85, 4.9, 4.95, 5.0, 5.05, 5.1, 5.15, 5.2, 5.25, 5.300000000000001, 5.3500000000000005, 5.4, 5.45, 5.5, 5.550000000000001, 5.6000000000000005, 5.65, 5.700000000000001, 5.750000000000001, 5.8, 5.85, 5.8999999999999995, 5.949999999999999, 6.0, 6.05, 6.1, 6.15, 6.2, 6.25, 6.3, 6.35, 6.4, 6.45, 6.5, 6.550000000000001, 6.6000000000000005, 6.65, 6.7, 6.75, 6.800000000000001, 6.8500000000000005, 6.9, 6.950000000000001, 7.000000000000001, 7.05, 7.1, 7.1499999999999995, 7.199999999999999, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.800000000000001, 7.8500000000000005, 7.9, 7.95, 8.0, 8.05, 8.100000000000001, 8.15, 8.200000000000001, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.55, 8.6, 8.65, 8.7, 8.75, 8.8, 8.85, 8.9, 8.95, 9.0, 9.05, 9.1, 9.15, 9.200000000000001, 9.25, 9.3, 9.350000000000001, 9.4, 9.450000000000001, 9.5, 9.55, 9.6, 9.65, 9.7, 9.75, 9.8, 9.85, 9.9, 9.95, 10.0]}, "$U/J=20$; $J_\\perp/J=4$": {"j_c": [0.0, -0.01060732287240563, -0.004711653394523069, 0.06296121050030078, 0.18459371904009778, 0.2978799457234008, 0.36215083532058123, 0.41438077494986447, 0.5107397104067423, 0.6237658681355225, 0.6657661352367928, 0.6299222915651844, 0.6090374900009105, 0.629112413644412, 0.5974583460674208, 0.4815827899991445, 0.3890095701582048, 0.3728339907583441, 0.3327526131133069, 0.2101504541782033, 0.1115974681807366, 0.126207256721821, 0.1699718285395226, 0.13794198335032667, 0.08872231056867907, 0.1375462545316441, 0.250917712517524, 0.30134647062073133, 0.28000920886607167, 0.3006669826515127, 0.3940087446091691, 0.45569091660170574, 0.4293772423398343, 0.39343844264147987, 0.4086856243527708, 0.42029560817640377, 0.3769007839204801, 0.3243435701343519, 0.3134982213994899, 0.3112186180040531, 0.2761143284175418, 0.23886605725436416, 0.24316224369862277, 0.27201875106164364, 0.28654791529555945, 0.28919556976842653, 0.30756051146207675, 0.34622707162119454, 0.38227462325294315, 0.3968137761941238, 0.3945909394604414, 0.39334882826433726, 0.4005845781811299, 0.4028501931492516, 0.38102547639277634, 0.33823184195378464, 0.3000942636072327, 0.2822994213135253, 0.26958989707691405, 0.24375052270687345, 0.2182277408409261, 0.21678647139477913, 0.23244159545999593, 0.24200958816152662, 0.25001666831733377, 0.2783244777842188, 0.3198387882225697, 0.3455246890640963, 0.35491396601323094, 0.37454109410746333, 0.40380923743466257, 0.41184077045936984, 0.3928298198134651, 0.3751928202902901, 0.3710102902498667, 0.3596293509702288, 0.3302146137037684, 0.3013840776987386, 0.28659521660036286, 0.2762108547024509, 0.26438712820126614, 0.2619562293543214, 0.27259934875089986, 0.28372813336408725, 0.2897518199398687, 0.3024830884917022, 0.32769076471132325, 0.35127957137820554, 0.3613558384161928, 0.3645459812532126, 0.36902202934930695, 0.3700092981225209, 0.3617782051019132, 0.34802688985408664, 0.3328491378485396, 0.31458227107714454, 0.29469897929892575, 0.2802561755898259, 0.27323801588088686, 0.2677470283958902, 0.261712956806222, 0.26164592308789875, 0.2724321639745284, 0.29039168792444003, 0.3090925507606194, 0.3256744109219747, 0.3387385591262486, 0.3489930623594082, 0.3611774769987375, 0.375124984794753, 0.3797288731293361, 0.3684092492022235, 0.3524205565200503, 0.3445738056211427, 0.3395767957748559, 0.3255948785149065, 0.3047987774084311, 0.288568427559799, 0.2812364740692083, 0.2797833091043126, 0.28249815799849176, 0.28787671586451796, 0.292593976441529, 0.2979883215953251, 0.31044063863695487, 0.32911218100917594, 0.3422866311014423, 0.34395814425172366, 0.3433133888332278, 0.34889014814077773, 0.35415512902852386, 0.3491689477762257, 0.3364890379188318, 0.324550273291693, 0.3137360825197228, 0.30152320409031386, 0.293209828955925, 0.29332422492378135, 0.2934835336533957, 0.2863583186688465, 0.2827431580060065, 0.2953760940313184, 0.3150094465532973, 0.3238029892910338, 0.32441567261508353, 0.33333014179990533, 0.351137750310212, 0.36180593147951834, 0.3590018612356618, 0.3526936640771394, 0.3501299701810165, 0.34654999833173367, 0.3378778385529853, 0.327942997098073, 0.31890930909003923, 0.3073342187808432, 0.29411718837764345, 0.28715402353009967, 0.28922615456261164, 0.2934908683097864, 0.2945285388727193, 0.2960363667449478, 0.3042527529351003, 0.3183040043016046, 0.33084075705578203, 0.3370967399260578, 0.34034406996377564, 0.34579947341004313, 0.3513216399512829, 0.35046101116537365, 0.34321935840359863, 0.3353602266979668, 0.3292143565729142, 0.3214065843183542, 0.3109048497702066, 0.3031617571575349, 0.30216221954123607, 0.30277749945232396, 0.29912310394766817, 0.2972322235884941, 0.30693060989010995, 0.32282929581959835, 0.32996693001319477, 0.32850508675231654, 0.33294355609412185, 0.34556010608144344, 0.35192330517689124, 0.3458201229358011, 0.3386182161896133, 0.33808821757065427, 0.33576673969390336, 0.3245446727298716, 0.3130882305379386, 0.31054598997926375, 0.31025712103864644, 0.3028571317880659, 0.29518258210233517, 0.2997713900429414, 0.31240615389338694, 0.3180345341661042, 0.3158094291722015], "tJ": [0.0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35000000000000003, 0.4, 0.44999999999999996, 0.5, 0.55, 0.6, 0.65, 0.7000000000000001, 0.75, 0.8, 0.8500000000000001, 0.8999999999999999, 0.95, 1.0, 1.05, 1.1, 1.1500000000000001, 1.2, 1.25, 1.3, 1.35, 1.4000000000000001, 1.45, 1.5, 1.55, 1.6, 1.6500000000000001, 1.7000000000000002, 1.7500000000000002, 1.7999999999999998, 1.85, 1.9, 1.9500000000000002, 2.0, 2.0500000000000003, 2.1, 2.15, 2.2, 2.25, 2.3000000000000003, 2.35, 2.4, 2.45, 2.5, 2.55, 2.6, 2.6500000000000004, 2.7, 2.75, 2.8000000000000003, 2.8500000000000005, 2.9, 2.9499999999999997, 3.0, 3.05, 3.1, 3.15, 3.2, 3.25, 3.3000000000000003, 3.35, 3.4000000000000004, 3.45, 3.5000000000000004, 3.55, 3.5999999999999996, 3.65, 3.7, 3.75, 3.8, 3.85, 3.9000000000000004, 3.95, 4.0, 4.050000000000001, 4.1000000000000005, 4.15, 4.2, 4.25, 4.3, 4.35, 4.4, 4.45, 4.5, 4.55, 4.6000000000000005, 4.65, 4.7, 4.75, 4.8, 4.85, 4.9, 4.95, 5.0, 5.05, 5.1, 5.15, 5.2, 5.25, 5.300000000000001, 5.3500000000000005, 5.4, 5.45, 5.5, 5.550000000000001, 5.6000000000000005, 5.65, 5.700000000000001, 5.750000000000001, 5.8, 5.85, 5.8999999999999995, 5.949999999999999, 6.0, 6.05, 6.1, 6.15, 6.2, 6.25, 6.3, 6.35, 6.4, 6.45, 6.5, 6.550000000000001, 6.6000000000000005, 6.65, 6.7, 6.75, 6.800000000000001, 6.8500000000000005, 6.9, 6.950000000000001, 7.000000000000001, 7.05, 7.1, 7.1499999999999995, 7.199999999999999, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.800000000000001, 7.8500000000000005, 7.9, 7.95, 8.0, 8.05, 8.100000000000001, 8.15, 8.200000000000001, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.55, 8.6, 8.65, 8.7, 8.75, 8.8, 8.85, 8.9, 8.95, 9.0, 9.05, 9.1, 9.15, 9.200000000000001, 9.25, 9.3, 9.350000000000001, 9.4, 9.450000000000001, 9.5, 9.55, 9.6, 9.65, 9.7, 9.75, 9.8, 9.85, 9.9, 9.95, 10.0]}, "$U/J=10$; $J_\\perp/J=4$": {"j_c": [0.0, -0.01362992710892836, -0.03328920688751303, -0.02823202157660877, 0.031044537994365313, 0.1483313007588046, 0.29628730361369415, 0.4327004695089562, 0.524787969254244, 0.5710941583198036, 0.6049895134111376, 0.6635177440754714, 0.7503796164993537, 0.8319917037729561, 0.8668669751068713, 0.8466130619247569, 0.8057850793716821, 0.781101707567159, 0.7728631265382243, 0.7516026206787271, 0.6928688405154999, 0.6073057614914967, 0.5329568062413452, 0.49382490850430427, 0.4773070819695397, 0.4519484484825224, 0.3997466149487863, 0.3342464312896145, 0.2866664409356623, 0.2757601493876631, 0.29563339440271086, 0.32575811667237076, 0.3476647985752454, 0.3553809041404229, 0.35436640733218505, 0.3565873308031422, 0.37474059441613444, 0.41304646375814685, 0.4609322647157068, 0.4961488194469299, 0.5002201638878926, 0.47678341756316134, 0.4505071111161682, 0.44569947433051793, 0.4653223110301893, 0.48686902354535233, 0.4825409541563266, 0.44661600158955717, 0.4003359892388056, 0.37260843661145854, 0.3750511248138717, 0.3916496579990556, 0.3960195486474076, 0.37865670847722294, 0.3553084877427891, 0.3512988513373798, 0.37618206973678936, 0.41379186792997075, 0.4396641996546651, 0.44484775980382313, 0.4424050624946868, 0.45314710676938924, 0.4840086727422831, 0.5218703050101441, 0.5471875899158075, 0.550069445746998, 0.536866016427853, 0.5236417601125272, 0.5222958736250798, 0.5331243790069513, 0.5457189124389304, 0.544914826204537, 0.5219188965680018, 0.48230287002740263, 0.44376359091572265, 0.424956777126556, 0.43014103280234633, 0.4435061291731822, 0.4424653886089094, 0.41792398912787887, 0.38377259715631357, 0.3664036432366669, 0.3812010452805887, 0.4188041424413901, 0.45397207005375045, 0.46731047829852523, 0.46078444499273297, 0.4529870990853313, 0.46023384148540436, 0.4829111303799204, 0.5070776182867033, 0.5180195156110207, 0.5127888601088476, 0.49996941806849604, 0.48995637063532027, 0.4861019754642638, 0.4829041562261909, 0.472431216375238, 0.4525167834335828, 0.42906321612439857, 0.4117666240009461, 0.4060831916318498, 0.4078849798108463, 0.4068060111065789, 0.3954529508186453, 0.377116826796108, 0.36498254526668994, 0.37161264128198357, 0.39751871703801955, 0.42936340249947125, 0.4495804724567338, 0.4506877758087834, 0.44179613645020804, 0.44059304338907623, 0.45831627123252794, 0.49010422240791557, 0.5185212551269451, 0.5278560612618314, 0.5163041175826466, 0.49610013920232227, 0.4827569796256057, 0.4826803644827451, 0.4896692868895919, 0.4920127742489966, 0.4823065339207311, 0.4626329291431013, 0.442049570006392, 0.4290731957871229, 0.4260840373524995, 0.42910460770939407, 0.43203604707961357, 0.43232918856885183, 0.43301756852795353, 0.43882240119650806, 0.45072453014052577, 0.4641472478206943, 0.472838719588147, 0.47528884865498083, 0.47682589521999114, 0.48459215326314614, 0.4995039781218957, 0.5133569424327549, 0.5147750859702208, 0.4995926154449487, 0.4762754449147574, 0.46013246094468646, 0.460242739486069, 0.4713152194872535, 0.4781330155308278, 0.46792993133736815, 0.4413817184428872, 0.4128278704460045, 0.3985669192014199, 0.4041042078517418, 0.42130643117209265, 0.4361052884571357, 0.4395362807821577, 0.43332916846554764, 0.4269749517976193, 0.4301159221208975, 0.44592972476916853, 0.4693159932778815, 0.49041618778732243, 0.5012574117112081, 0.501228629508216, 0.4967632913791382, 0.4953488814258509, 0.49933945259085083, 0.504573733317433, 0.5048436057664543, 0.49828403687606815, 0.48900045306235906, 0.48234013813969584, 0.47939877165859923, 0.47576649621506867, 0.4666138500107886, 0.45320575708235034, 0.4428188280267654, 0.44192963409481956, 0.44979283988696334, 0.45838478897206464, 0.4590723261530769, 0.4506423739198848, 0.44076389811957006, 0.43937161484467957, 0.45025549824232497, 0.4678030106066098, 0.48142989965877503, 0.4837953560405064, 0.47599411894507093, 0.4661126923431347, 0.4629245622599005, 0.4697034588704403, 0.48209329055348393, 0.4913272273552652, 0.49073190134728917, 0.48062518884017397, 0.4678513978996291, 0.46063859256816575, 0.46244347744721426, 0.46957731158896066], "tJ": [0.0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35000000000000003, 0.4, 0.44999999999999996, 0.5, 0.55, 0.6, 0.65, 0.7000000000000001, 0.75, 0.8, 0.8500000000000001, 0.8999999999999999, 0.95, 1.0, 1.05, 1.1, 1.1500000000000001, 1.2, 1.25, 1.3, 1.35, 1.4000000000000001, 1.45, 1.5, 1.55, 1.6, 1.6500000000000001, 1.7000000000000002, 1.7500000000000002, 1.7999999999999998, 1.85, 1.9, 1.9500000000000002, 2.0, 2.0500000000000003, 2.1, 2.15, 2.2, 2.25, 2.3000000000000003, 2.35, 2.4, 2.45, 2.5, 2.55, 2.6, 2.6500000000000004, 2.7, 2.75, 2.8000000000000003, 2.8500000000000005, 2.9, 2.9499999999999997, 3.0, 3.05, 3.1, 3.15, 3.2, 3.25, 3.3000000000000003, 3.35, 3.4000000000000004, 3.45, 3.5000000000000004, 3.55, 3.5999999999999996, 3.65, 3.7, 3.75, 3.8, 3.85, 3.9000000000000004, 3.95, 4.0, 4.050000000000001, 4.1000000000000005, 4.15, 4.2, 4.25, 4.3, 4.35, 4.4, 4.45, 4.5, 4.55, 4.6000000000000005, 4.65, 4.7, 4.75, 4.8, 4.85, 4.9, 4.95, 5.0, 5.05, 5.1, 5.15, 5.2, 5.25, 5.300000000000001, 5.3500000000000005, 5.4, 5.45, 5.5, 5.550000000000001, 5.6000000000000005, 5.65, 5.700000000000001, 5.750000000000001, 5.8, 5.85, 5.8999999999999995, 5.949999999999999, 6.0, 6.05, 6.1, 6.15, 6.2, 6.25, 6.3, 6.35, 6.4, 6.45, 6.5, 6.550000000000001, 6.6000000000000005, 6.65, 6.7, 6.75, 6.800000000000001, 6.8500000000000005, 6.9, 6.950000000000001, 7.000000000000001, 7.05, 7.1, 7.1499999999999995, 7.199999999999999, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.800000000000001, 7.8500000000000005, 7.9, 7.95, 8.0, 8.05, 8.100000000000001, 8.15, 8.200000000000001, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.55, 8.6, 8.65, 8.7, 8.75, 8.8, 8.85, 8.9, 8.95, 9.0, 9.05, 9.1, 9.15, 9.200000000000001, 9.25, 9.3, 9.350000000000001, 9.4, 9.450000000000001, 9.5, 9.55, 9.6, 9.65, 9.7, 9.75, 9.8, 9.85, 9.9, 9.95, 10.0]}}, "fig_09b": {"HCB": {"j_c": [0.3287165171539996, 0.29313541041483443, 0.26443731076989335, 0.24081527272614964, 0.22104039054262015, 0.2042487583401579, 0.18981589992179412, 0.17727952905339064, 0.1662902984663902], "J_perp/J": [2.0, 2.25, 2.5, 2.75, 3.0, 3.25, 3.5, 3.75, 4.0]}, "U/J=20": {"j_c": [0.47641797181892526, 0.45127533129316366, 0.4306855010683416, 0.4137131591161099, 0.39937721746085203, 0.3871673681016301, 0.3766602423030255, 0.36753659252709836, 0.35955133007505347], "J_perp/J": [2.0, 2.25, 2.5, 2.75, 3.0, 3.25, 3.5, 3.75, 4.0]}, "U/J=10": {"j_c": [0.5894340433549077, 0.5791351203964407, 0.5702848150684506, 0.5628153689610451, 0.5565221206328343, 0.5512037327380789, 0.5466888242395159, 0.5428373390650781, 0.5395361549756624], "J_perp/J": [2.0, 2.25, 2.5, 2.75, 3.0, 3.25, 3.5, 3.75, 4.0]}}, "fig_09c": {"HCB": {"Delta_epsilon": [0.06265627839866424, 0.055723071876751205, 0.050173231864306445, 0.04562879178660553, 0.04183884551308777, 0.03862980795376092, 0.035877625927416945, 0.033491244479903086, 0.03140230441563924], "J_perp/J": [2.0, 2.25, 2.5, 2.75, 3.0, 3.25, 3.5, 3.75, 4.0]}, "U/J=20": {"Delta_epsilon": [0.1742229937600434, 0.16739459681924357, 0.16161412183184307, 0.15662822529321924, 0.15225836214131236, 0.14838032811409538, 0.14490218868994534, 0.14175471785715318, 0.13888466957173087], "J_perp/J": [2.0, 2.25, 2.5, 2.75, 3.0, 3.25, 3.5, 3.75, 4.0]}, "U/J=10": {"Delta_epsilon": [0.2592806204028407, 0.25107442489770043, 0.24389329196629173, 0.23751484658840372, 0.23178644855053399, 0.22659682041181875, 0.22186168651660318, 0.2175154162622723, 0.21350576515130035], "J_perp/J": [2.0, 2.25, 2.5, 2.75, 3.0, 3.25, 3.5, 3.75, 4.0]}}}, "fig_10": {"fig_10a": {"J_\\perp/J=3": {"j_c": [0.0, 0.0018100222815967905, 0.019761877726720084, 0.0638473538787938, 0.14228285169470906, 0.24803505582758537, 0.3581100274036406, 0.442640197351993, 0.47589287623205645, 0.4454954703146175, 0.35793313166656726, 0.23647649122131464, 0.11250374996019073, 0.015761606417480225, -0.03402146225529491, -0.03273890229045351, 0.00916102788529877, 0.0737513592357623, 0.14273123294745008, 0.20239596032299403, 0.24693423599511327, 0.27722267453349225, 0.29511181263620784, 0.2993609561279444, 0.28644398358332146, 0.25398088374851335, 0.20485314521550407, 0.14943166963251922, 0.10220031439911229, 0.07465767821797231, 0.07094142275228041, 0.08796853122738912, 0.11765369909924346, 0.15043450073832282, 0.17889708912110316, 0.19886560135477999, 0.20888817814421656, 0.21030307289134742, 0.20607513506002628, 0.19789917845155813, 0.18567741706160001, 0.17015185845366998, 0.1545627496343019, 0.14387443571116112, 0.14287461040630647, 0.1533392176220142, 0.1717742339972086, 0.1905207301023465, 0.20129755173064945, 0.1983471074817782, 0.18099069179596536, 0.15507928537821625, 0.13078099253442407, 0.11740470327696562, 0.11928712968651063, 0.1344269665341536, 0.1556354355211974, 0.17428478162919672, 0.18464977720360706, 0.18569356017861308, 0.18038429729509353, 0.17405858487916995, 0.17158122424969158, 0.17408549925808728, 0.17828633702207355, 0.17912220023718595, 0.17324478676294044, 0.16131711613089783, 0.14809388504971527, 0.13963360033043576, 0.13945847322294688, 0.1468778623728498, 0.1579188884299943, 0.16732719569404517, 0.17102194197496032, 0.16827228231664895, 0.16198797898402162, 0.15694630081974784, 0.15725690892456154, 0.16400044253233736, 0.17420748949526335, 0.18244843831964053, 0.18413554490448605, 0.1780097263482858, 0.16664535947080977, 0.15523972720489568, 0.1489886291697929, 0.15024481411538068, 0.15733732640850762, 0.16562766369492254, 0.16997542761739104, 0.16753169382031063, 0.15953295183780014, 0.15070289675589615, 0.14644838682853165, 0.14979597405306935, 0.15980891124584815, 0.17213165830443589, 0.18137863204196858, 0.18396562573358322, 0.1796136252928512, 0.17104975690749444, 0.16256786804775356, 0.15802667712330443, 0.15891637957477514, 0.1635972907869827, 0.16833674497284895, 0.1695437358089814, 0.16588975570188766, 0.15911776942734726, 0.15298776978783804, 0.1510786851513961, 0.15491001678786964, 0.16329393375527645, 0.17292954692458368, 0.17988694693262375, 0.18144575826962325, 0.17742914565840112, 0.17019597012132268, 0.16325797002780137, 0.15941265183634112, 0.1594397349611355], "tJ": [0.0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35000000000000003, 0.4, 0.44999999999999996, 0.5, 0.55, 0.6, 0.65, 0.7000000000000001, 0.75, 0.8, 0.8500000000000001, 0.8999999999999999, 0.95, 1.0, 1.05, 1.1, 1.1500000000000001, 1.2, 1.25, 1.3, 1.35, 1.4000000000000001, 1.45, 1.5, 1.55, 1.6, 1.6500000000000001, 1.7000000000000002, 1.7500000000000002, 1.7999999999999998, 1.85, 1.9, 1.9500000000000002, 2.0, 2.0500000000000003, 2.1, 2.15, 2.2, 2.25, 2.3000000000000003, 2.35, 2.4, 2.45, 2.5, 2.55, 2.6, 2.6500000000000004, 2.7, 2.75, 2.8000000000000003, 2.8500000000000005, 2.9, 2.9499999999999997, 3.0, 3.05, 3.1, 3.15, 3.2, 3.25, 3.3000000000000003, 3.35, 3.4000000000000004, 3.45, 3.5000000000000004, 3.55, 3.5999999999999996, 3.65, 3.7, 3.75, 3.8, 3.85, 3.9000000000000004, 3.95, 4.0, 4.050000000000001, 4.1000000000000005, 4.15, 4.2, 4.25, 4.3, 4.35, 4.4, 4.45, 4.5, 4.55, 4.6000000000000005, 4.65, 4.7, 4.75, 4.8, 4.85, 4.9, 4.95, 5.0, 5.05, 5.1, 5.15, 5.2, 5.25, 5.300000000000001, 5.3500000000000005, 5.4, 5.45, 5.5, 5.550000000000001, 5.6000000000000005, 5.65, 5.700000000000001, 5.750000000000001, 5.8, 5.85, 5.8999999999999995, 5.949999999999999, 6.0, 6.05]}, "J_\\perp/J=6": {"j_c": [0.0, -0.00620037782483079, 0.0046514300845821475, 0.07367005973019602, 0.21314901186889276, 0.38093593845028195, 0.5080512999162032, 0.5470252226038262, 0.5020226142451165, 0.41721818375042247, 0.336757191903892, 0.27339780467511626, 0.20975151064589104, 0.12865716881045594, 0.04045532441929468, -0.01827375305397554, -0.011403278516196047, 0.06553047069633279, 0.17766441548828046, 0.2732651250470959, 0.31922435415305905, 0.3225097873560201, 0.3155036118975321, 0.32067193103116637, 0.33050812307716043, 0.32013577814193683, 0.27788423720589034, 0.219423516588984, 0.17421589307955807, 0.161058872025316, 0.17475335518257773, 0.1954474461092058, 0.2073145630042814, 0.20858431892355825, 0.2072631132617948, 0.2095487605960946, 0.21569199769002176, 0.2226466699234266, 0.22652260919785255, 0.22502202094458737, 0.219145378591417, 0.2145823701190505, 0.21896311797036683, 0.23441491195370623, 0.2544298042085348, 0.26843573403179, 0.27024338580308926, 0.26129652004061976, 0.24608341905842068, 0.22835265427188114, 0.2108552065369204, 0.19682392819555516, 0.18980308141263785, 0.19024060208771562, 0.1949560076585788, 0.2009110455288204, 0.20893917051016897, 0.22228370151786817, 0.23960065540979636, 0.25265304527176474, 0.2534029999278546, 0.2430468967131243, 0.2321641716336158, 0.22979235536972586, 0.23462769063161804, 0.23807026918315347, 0.23439197326520694, 0.22679728972574456, 0.22250722843915077, 0.2243849423060522, 0.22884158092500273, 0.23040341504738568, 0.22740876398977128, 0.22216276988943814, 0.2173419075376264, 0.21424954166179724, 0.21343729149369564, 0.2154780335963709, 0.219771454406548, 0.22403352137199636, 0.22712286243604743, 0.23119994944714348, 0.23922296704424087, 0.24959777018943108, 0.25534440339545744, 0.25075312951602086, 0.23801636892043307, 0.22579029280737975, 0.22045620018098067, 0.22023518958500313, 0.21924090123222345, 0.21550114676619048, 0.21319776149472444, 0.21682148582144728, 0.2251057257604932, 0.23250026547628996, 0.2350173383826869, 0.2332664756609466, 0.2300936819084873, 0.2269150957412861, 0.22413533593789958, 0.22351579481020067, 0.22734578898612912, 0.23473859659211885, 0.24068020218206174, 0.24086197875208504, 0.23669177171236552, 0.23373230992571292, 0.2348914526064137, 0.2366607929711874, 0.2335129067763662, 0.22483523504508157, 0.21607164789739666, 0.2129584480062784, 0.21585126180731465, 0.22087443888285796, 0.2250973856866173, 0.22872355529718585, 0.23254564832712027, 0.2354861969926527, 0.23639699817184595, 0.23657501955098248], "tJ": [0.0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35000000000000003, 0.4, 0.44999999999999996, 0.5, 0.55, 0.6, 0.65, 0.7000000000000001, 0.75, 0.8, 0.8500000000000001, 0.8999999999999999, 0.95, 1.0, 1.05, 1.1, 1.1500000000000001, 1.2, 1.25, 1.3, 1.35, 1.4000000000000001, 1.45, 1.5, 1.55, 1.6, 1.6500000000000001, 1.7000000000000002, 1.7500000000000002, 1.7999999999999998, 1.85, 1.9, 1.9500000000000002, 2.0, 2.0500000000000003, 2.1, 2.15, 2.2, 2.25, 2.3000000000000003, 2.35, 2.4, 2.45, 2.5, 2.55, 2.6, 2.6500000000000004, 2.7, 2.75, 2.8000000000000003, 2.8500000000000005, 2.9, 2.9499999999999997, 3.0, 3.05, 3.1, 3.15, 3.2, 3.25, 3.3000000000000003, 3.35, 3.4000000000000004, 3.45, 3.5000000000000004, 3.55, 3.5999999999999996, 3.65, 3.7, 3.75, 3.8, 3.85, 3.9000000000000004, 3.95, 4.0, 4.050000000000001, 4.1000000000000005, 4.15, 4.2, 4.25, 4.3, 4.35, 4.4, 4.45, 4.5, 4.55, 4.6000000000000005, 4.65, 4.7, 4.75, 4.8, 4.85, 4.9, 4.95, 5.0, 5.05, 5.1, 5.15, 5.2, 5.25, 5.300000000000001, 5.3500000000000005, 5.4, 5.45, 5.5, 5.550000000000001, 5.6000000000000005, 5.65, 5.700000000000001, 5.750000000000001, 5.8, 5.85, 5.8999999999999995, 5.949999999999999, 6.0, 6.05]}, "J_\\perp/J=12": {"j_c": [0.0, -0.01810560253393954, 0.015223913900819909, 0.16692115765245358, 0.32886679981255174, 0.40337631215645314, 0.460501896424283, 0.5538074589603373, 0.5855978033675887, 0.5000827949311969, 0.3974146060894459, 0.3379559856640968, 0.2490998032923687, 0.11577514571933806, 0.04414416385351604, 0.06627472750528916, 0.0882187794141576, 0.08728604122576508, 0.14747992190486012, 0.26758727288987005, 0.34424211500814517, 0.3545174852349667, 0.37330151716182264, 0.4085618734008263, 0.393887976057339, 0.33348762221299394, 0.2941679153036984, 0.2792122960022574, 0.24575871690693343, 0.20900290714472033, 0.2133727109945249, 0.23960011371864598, 0.24129305946071194, 0.23290899973250503, 0.24994528078583575, 0.27350694447746365, 0.26906372392085987, 0.2496337313467017, 0.2462456217766854, 0.25360882284587655, 0.2538877670360004, 0.2553436779653775, 0.26884986585241333, 0.2852939492299368, 0.2952193778743339, 0.3029226856092917, 0.3103621340404617, 0.3080821355445565, 0.29332789284535865, 0.2757494522954885, 0.2605988752979198, 0.2464570175666821, 0.23450641124862878, 0.2281850953809551, 0.22864278821346484, 0.23496596286733187, 0.2476107394115782, 0.2628296178908092, 0.2728117598843584, 0.27764327333755373, 0.2823237172689047, 0.2857157018387512, 0.28255558126656394, 0.27462678072808294, 0.27049709708700354, 0.2706179933350314, 0.2686296753481541, 0.26647833321904557, 0.2697308502658998, 0.2749121559559849, 0.27388557922438944, 0.26831191529828313, 0.266468821703443, 0.26527815894328083, 0.2570457776202898, 0.24718399063549745, 0.24568543372386006, 0.2501973760735921, 0.25177666792324366, 0.25333753296813416, 0.26337317608390115, 0.2759674850887492, 0.2808631820435764, 0.2813585769573016, 0.2845120893635769, 0.28623367899945285, 0.27939008731532294, 0.2698374771915185, 0.26610861249989226, 0.26369048931341815, 0.257789150615744, 0.25434387278938514, 0.2579304033004594, 0.2623257125119513, 0.26169918197493164, 0.2614845139426528, 0.26534158539285796, 0.2668054985787568, 0.2634506528755122, 0.26102995065659285, 0.2623878138058496, 0.2636333412251471, 0.26342843571094976, 0.2664897398503929, 0.27223085810131026, 0.27523255347001385, 0.2761028425268691, 0.278032782506837, 0.2789836283824434, 0.274843006575557, 0.26786130880416054, 0.26354409110905525, 0.260350105074272, 0.25547659975032516, 0.2525390813318256, 0.2543313362915285, 0.2578675728611211, 0.2600062010390283, 0.26351410565980155, 0.2701256799034445, 0.2739997197551543, 0.2726334979488708], "tJ": [0.0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35000000000000003, 0.4, 0.44999999999999996, 0.5, 0.55, 0.6, 0.65, 0.7000000000000001, 0.75, 0.8, 0.8500000000000001, 0.8999999999999999, 0.95, 1.0, 1.05, 1.1, 1.1500000000000001, 1.2, 1.25, 1.3, 1.35, 1.4000000000000001, 1.45, 1.5, 1.55, 1.6, 1.6500000000000001, 1.7000000000000002, 1.7500000000000002, 1.7999999999999998, 1.85, 1.9, 1.9500000000000002, 2.0, 2.0500000000000003, 2.1, 2.15, 2.2, 2.25, 2.3000000000000003, 2.35, 2.4, 2.45, 2.5, 2.55, 2.6, 2.6500000000000004, 2.7, 2.75, 2.8000000000000003, 2.8500000000000005, 2.9, 2.9499999999999997, 3.0, 3.05, 3.1, 3.15, 3.2, 3.25, 3.3000000000000003, 3.35, 3.4000000000000004, 3.45, 3.5000000000000004, 3.55, 3.5999999999999996, 3.65, 3.7, 3.75, 3.8, 3.85, 3.9000000000000004, 3.95, 4.0, 4.050000000000001, 4.1000000000000005, 4.15, 4.2, 4.25, 4.3, 4.35, 4.4, 4.45, 4.5, 4.55, 4.6000000000000005, 4.65, 4.7, 4.75, 4.8, 4.85, 4.9, 4.95, 5.0, 5.05, 5.1, 5.15, 5.2, 5.25, 5.300000000000001, 5.3500000000000005, 5.4, 5.45, 5.5, 5.550000000000001, 5.6000000000000005, 5.65, 5.700000000000001, 5.750000000000001, 5.8, 5.85, 5.8999999999999995, 5.949999999999999, 6.0, 6.05]}, "J_\\perp/J=30": {"j_c": [0.0, -0.014277980238585211, 0.0961349148928567, 0.17488045845122654, 0.32591931942829844, 0.42965358002029697, 0.531666796035133, 0.5863759166936259, 0.5819860037317168, 0.5585727178023568, 0.45657024564986276, 0.3819420237226053, 0.24651387490547405, 0.1815495316822225, 0.09144817716209483, 0.08454550017740209, 0.07992366149083144, 0.13161784014881736, 0.1959917209039719, 0.26598065898519263, 0.3469045165306884, 0.3853788246136029, 0.43392609008893823, 0.4197557492369624, 0.4231827844755729, 0.37438360409418775, 0.350867555987756, 0.3024132164662565, 0.27896560947043075, 0.2585779085632635, 0.25037138213993826, 0.26070292415434243, 0.26171864152710295, 0.2850277600637003, 0.28218961782398805, 0.3001668421267378, 0.2878672844824834, 0.2940549030736194, 0.27935381274443094, 0.2818161068973937, 0.27791239921797173, 0.2859108478265404, 0.2964395082037787, 0.30876480801793466, 0.325264851484508, 0.3334106246243704, 0.342767093168374, 0.33811032085611326, 0.33282350067026606, 0.316213077728855, 0.3016097609037759, 0.28386181025911333, 0.2715035735097251, 0.2635581656600569, 0.2618381132032164, 0.2672970484255081, 0.2757289284005008, 0.2881321548928348, 0.29815674755505983, 0.30753591195731356, 0.3119024513507238, 0.3135449231318177, 0.31168043280762636, 0.3076580260495596, 0.30440545569792965, 0.30062543102981387, 0.3012591612149191, 0.3009242336289152, 0.3052787436900622, 0.3058542282075152, 0.30925937687296745, 0.30669202671542123, 0.30512272893919506, 0.29848406956884044, 0.29240284576000025, 0.2857045788176711, 0.2800617740039803, 0.27914043808730815, 0.2784139076822855, 0.2853013815903651, 0.28941822057227806, 0.3005551611486607, 0.3053721846010678, 0.31417831498566634, 0.3150398637019039, 0.3168206962744591, 0.3129124986474872, 0.30836216377356984, 0.3033459868411496, 0.2969118073590331, 0.29513235902699314, 0.2907675209838227, 0.2935152917801171, 0.29197920895542706, 0.2966146282131565, 0.29589897515083047, 0.29849247233410375, 0.2969446742413967, 0.296022825468921, 0.2945032059539446, 0.2918773876252904, 0.2927613688718137, 0.2914383864373842, 0.29604126324551966, 0.2973147541263484, 0.303819211666118, 0.3059724729059534, 0.31035103655301316, 0.3106767694999187, 0.31002519889300717, 0.307647124258238, 0.3023974606716208, 0.2991596903825608, 0.29271212791215107, 0.29161970925583586, 0.28759485047629907, 0.2899165239820909, 0.28946347133876577, 0.29360153361025415, 0.29537370748782615, 0.29835598732556146, 0.30036058020890377], "tJ": [0.0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35000000000000003, 0.4, 0.44999999999999996, 0.5, 0.55, 0.6, 0.65, 0.7000000000000001, 0.75, 0.8, 0.8500000000000001, 0.8999999999999999, 0.95, 1.0, 1.05, 1.1, 1.1500000000000001, 1.2, 1.25, 1.3, 1.35, 1.4000000000000001, 1.45, 1.5, 1.55, 1.6, 1.6500000000000001, 1.7000000000000002, 1.7500000000000002, 1.7999999999999998, 1.85, 1.9, 1.9500000000000002, 2.0, 2.0500000000000003, 2.1, 2.15, 2.2, 2.25, 2.3000000000000003, 2.35, 2.4, 2.45, 2.5, 2.55, 2.6, 2.6500000000000004, 2.7, 2.75, 2.8000000000000003, 2.8500000000000005, 2.9, 2.9499999999999997, 3.0, 3.05, 3.1, 3.15, 3.2, 3.25, 3.3000000000000003, 3.35, 3.4000000000000004, 3.45, 3.5000000000000004, 3.55, 3.5999999999999996, 3.65, 3.7, 3.75, 3.8, 3.85, 3.9000000000000004, 3.95, 4.0, 4.050000000000001, 4.1000000000000005, 4.15, 4.2, 4.25, 4.3, 4.35, 4.4, 4.45, 4.5, 4.55, 4.6000000000000005, 4.65, 4.7, 4.75, 4.8, 4.85, 4.9, 4.95, 5.0, 5.05, 5.1, 5.15, 5.2, 5.25, 5.300000000000001, 5.3500000000000005, 5.4, 5.45, 5.5, 5.550000000000001, 5.6000000000000005, 5.65, 5.700000000000001, 5.750000000000001, 5.8, 5.85, 5.8999999999999995, 5.949999999999999, 6.0, 6.05]}}, "fig_10b": {"j_c": {"j_c": [0.16078953761671239, 0.19600636717085665, 0.21665094116299413, 0.23142940125133118, 0.24275036536387484, 0.25175625165864374, 0.25910890655976004, 0.2652315144193353, 0.2704112776825078, 0.27485133217275126, 0.27869991567622854, 0.28206794381365063, 0.28504014743635714, 0.2876824078151211, 0.29004673998747976, 0.292174766646451, 0.2941001940989137, 0.29585061057727063, 0.2974488146504939, 0.2988920188027828, 0.30026157191919695, 0.3015056123086521, 0.3026574494724949, 0.30372695769523894, 0.30472265083809114, 0.3056519087451197, 0.3065211597924248, 0.307336029963178, 0.3081014630699784, 0.3088218221148611, 0.3095009715904672, 0.3101423467491138], "J_perp/J": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0]}}, "fig_10c": {"Delta_epsilon": {"Delta_epsilon": [0.2381116833594041, 0.20402411564064532, 0.18246550743804538, 0.16687517535235075, 0.15494803588435194, 0.145493714090116, 0.13780324472927033, 0.13142019162078825, 0.12603503427879875, 0.12142962545796747, 0.1174454608408116, 0.1139644565857796, 0.11089677008445095, 0.10817280030839146, 0.1057377738893121, 0.10354798675410987, 0.10156813695721212, 0.09976939498487698, 0.09812798350734706, 0.09662384648195867, 0.09524119218685993, 0.09396516336090738, 0.09278414354722517, 0.0916878529709576, 0.09066750190786257, 0.089715462534963, 0.08882509577245223, 0.08799059606767848, 0.0872068645036695], "J_perp/J": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0]}}}, "fig_11": {"fig_11a": {"J_perp/J=0.3": {"N_up": [1.0000000000000062, 0.9874425717775364, 0.9642698770267049, 0.946960191173829, 0.9391860866842298, 0.9397327500862016, 0.9443177427030376, 0.9480582954430744, 0.948394338101851, 0.9454095528660765, 0.9398979625595534, 0.9332783943017869, 0.9273838382063057, 0.9235669456345095, 0.9220419403460383, 0.9220727176912485, 0.9226362656698627, 0.9230017188575859, 0.9228865102562963, 0.9223355700856529, 0.9215440121109892, 0.9207573071329876, 0.9202229451521727, 0.9201050033601452, 0.9204405937939393, 0.9211243630273024, 0.9218946603285769, 0.9225079275327723, 0.9228483631170326, 0.9228609215458466, 0.9225779536039688, 0.9221312619747307, 0.9216765291421265, 0.9213546149249159, 0.9212274172571279, 0.9212371993602129, 0.9212984182228227, 0.9213547256072916, 0.921348470702809, 0.9212657722632435, 0.9211528524174962, 0.921065219327068, 0.9210596756083236, 0.9211857286271045, 0.9214481450728917, 0.9218209047689689, 0.9222433104167126, 0.9226308832513992, 0.9229475009214141, 0.9231953410878846, 0.9233847471644019, 0.9235561692247631, 0.9237251045181593, 0.9238802013822905, 0.9240285520513905, 0.9241623834671708, 0.9242445378820084, 0.924223374520606, 0.9240471642598188, 0.9237224712104599, 0.9233226593726102, 0.9229192497821628, 0.9225412927506779, 0.9221700548477548, 0.9217592119494095, 0.9212914798055993, 0.9208086740845158, 0.9203625785749221, 0.9199982490823734, 0.9197239157876618, 0.9194948291779436, 0.9192516423072238, 0.9189548059453879, 0.918606224082994, 0.9182689431474701, 0.9180495901144339, 0.9180459464253662, 0.918312285657092, 0.9188092249952722, 0.9193922027364774, 0.9198816242043711, 0.9201464152290025, 0.9201628730584768, 0.9200345390622162, 0.9199377844872495, 0.9200249271422791, 0.9203523179951205, 0.9208694447710319, 0.9214431239074294, 0.9219160331817465, 0.9221786364343888, 0.9222017856313306, 0.9220388772104218, 0.9217932262114832, 0.9215758955369976, 0.9214749245417769, 0.9215265514768115, 0.9217077842394509, 0.921953608347403, 0.9221889641931178, 0.9223637173365676], "tJ": [0.0, 0.4, 0.8, 1.2000000000000002, 1.6, 2.0, 2.4000000000000004, 2.8000000000000003, 3.2, 3.6, 4.0, 4.4, 4.800000000000001, 5.2, 5.6000000000000005, 6.0, 6.4, 6.800000000000001, 7.2, 7.6000000000000005, 8.0, 8.4, 8.8, 9.200000000000001, 9.600000000000001, 10.0, 10.4, 10.8, 11.200000000000001, 11.600000000000001, 12.0, 12.4, 12.8, 13.200000000000001, 13.600000000000001, 14.0, 14.4, 14.8, 15.200000000000001, 15.600000000000001, 16.0, 16.400000000000002, 16.8, 17.2, 17.6, 18.0, 18.400000000000002, 18.8, 19.200000000000003, 19.6, 20.0, 20.400000000000002, 20.8, 21.200000000000003, 21.6, 22.0, 22.400000000000002, 22.8, 23.200000000000003, 23.6, 24.0, 24.400000000000002, 24.8, 25.200000000000003, 25.6, 26.0, 26.400000000000002, 26.8, 27.200000000000003, 27.6, 28.0, 28.400000000000002, 28.8, 29.200000000000003, 29.6, 30.0, 30.400000000000002, 30.8, 31.200000000000003, 31.6, 32.0, 32.4, 32.800000000000004, 33.2, 33.6, 34.0, 34.4, 34.800000000000004, 35.2, 35.6, 36.0, 36.4, 36.800000000000004, 37.2, 37.6, 38.0, 38.400000000000006, 38.800000000000004, 39.2, 39.6, 40.0]}, "J_perp/J=0.35": {"N_up": [1.000000000000002, 0.9829385955356167, 0.9517073867737491, 0.9287245676966774, 0.9179766078675107, 0.9169113276426394, 0.9202986361276435, 0.9225637378492343, 0.9210602294195175, 0.9160602259902139, 0.9084147370409449, 0.8997146497666765, 0.8920113429272576, 0.8867662326604909, 0.8841031700400902, 0.8832486500469403, 0.8831541092950719, 0.8830955381179327, 0.882763490865229, 0.882128202385703, 0.8813285651601537, 0.8806192476172772, 0.8803573915452336, 0.8807297053151516, 0.8816400743684687, 0.8828704836918704, 0.884120748629665, 0.8851555485909255, 0.8858759906225313, 0.88625783143971, 0.8863729111019979, 0.8864146726725008, 0.8865581295922365, 0.8868500327406418, 0.887257594456157, 0.8876967803543574, 0.8880885731005872, 0.8884071356434141, 0.8886545310184812, 0.8888529383599209, 0.8890385360906449, 0.889233467523413, 0.8894705001811338, 0.889793917625049, 0.8901726502167701, 0.8905388771154674, 0.8908521089228771, 0.8910685672960347, 0.8911923391255739, 0.8912679927786938, 0.8913158040011051, 0.8913489094613717, 0.8913599733592543, 0.8913319042106697, 0.8912732086556505, 0.8911935725660636, 0.8910733431025709, 0.8908996863303941, 0.8906748713518474, 0.890420097212891, 0.8901844257707537, 0.8900071674126329, 0.8898958810524009, 0.8898320839378671, 0.8897636565651503, 0.8896373191302834, 0.8894525379871444, 0.8892582939174011, 0.8891229919873173, 0.8891097030991292, 0.8892294018000946, 0.8894262289804951, 0.8896268580849619, 0.8897894454841146, 0.8899339332810243, 0.8901458468292216, 0.8905307616836075, 0.8911579146792714, 0.8920242477010789, 0.8930473192479718, 0.8940942028606428, 0.895041959384809, 0.8958407289936112, 0.8965381312599133, 0.8972391778253244, 0.8980497594975054, 0.8990173070251903, 0.9001065939807812, 0.9012268600266341, 0.9022591073650368, 0.9030960604490388, 0.903686182162427, 0.9040474043559084, 0.9042339971152068, 0.904305901408999, 0.9043154193491886, 0.9042937896649357, 0.9042523802054165, 0.9041825686587647, 0.9040639335323435, 0.9038770987421335], "tJ": [0.0, 0.4, 0.8, 1.2000000000000002, 1.6, 2.0, 2.4000000000000004, 2.8000000000000003, 3.2, 3.6, 4.0, 4.4, 4.800000000000001, 5.2, 5.6000000000000005, 6.0, 6.4, 6.800000000000001, 7.2, 7.6000000000000005, 8.0, 8.4, 8.8, 9.200000000000001, 9.600000000000001, 10.0, 10.4, 10.8, 11.200000000000001, 11.600000000000001, 12.0, 12.4, 12.8, 13.200000000000001, 13.600000000000001, 14.0, 14.4, 14.8, 15.200000000000001, 15.600000000000001, 16.0, 16.400000000000002, 16.8, 17.2, 17.6, 18.0, 18.400000000000002, 18.8, 19.200000000000003, 19.6, 20.0, 20.400000000000002, 20.8, 21.200000000000003, 21.6, 22.0, 22.400000000000002, 22.8, 23.200000000000003, 23.6, 24.0, 24.400000000000002, 24.8, 25.200000000000003, 25.6, 26.0, 26.400000000000002, 26.8, 27.200000000000003, 27.6, 28.0, 28.400000000000002, 28.8, 29.200000000000003, 29.6, 30.0, 30.400000000000002, 30.8, 31.200000000000003, 31.6, 32.0, 32.4, 32.800000000000004, 33.2, 33.6, 34.0, 34.4, 34.800000000000004, 35.2, 35.6, 36.0, 36.4, 36.800000000000004, 37.2, 37.6, 38.0, 38.400000000000006, 38.800000000000004, 39.2, 39.6, 40.0]}, "J_perp/J=0.4": {"N_up": [1.0000000000000062, 0.9777629380850869, 0.9374358122900059, 0.9082808315267664, 0.8940872108796809, 0.8904260194527741, 0.8914047014569216, 0.8910804857172712, 0.8867831802316279, 0.8788788784115992, 0.8683712440271975, 0.8570749367479629, 0.8471463407680988, 0.8399604876496065, 0.835528709732172, 0.8331268767069768, 0.8317074048340413, 0.83050730516449, 0.8291508025515296, 0.8275759338500468, 0.8259738282004977, 0.8247594931600563, 0.8243238896163668, 0.8247240559443381, 0.825736906510134, 0.8270247538495975, 0.8282441596118815, 0.8291650045847084, 0.8297004412369803, 0.8299517256689319, 0.8300925622778933, 0.830271782476333, 0.8305642220379077, 0.8309614900128581, 0.8314263707919847, 0.8319089093717048, 0.8323484180963849, 0.8327108090754874, 0.8329628455266644, 0.8331206519420825, 0.8332475595450698, 0.8333889665606815, 0.8335655823371252, 0.8337523339930979, 0.8338879312871609, 0.8339287720839873, 0.83388179903478, 0.8337754826119643, 0.8336592230747066, 0.8335730949843276, 0.8335200810507172, 0.8334894249547451, 0.8334889813692805, 0.8335356441681442, 0.8336597549554938, 0.8338798528245954, 0.8341897186729655, 0.834570744087063, 0.8349927040910553, 0.835448237655442, 0.835953929760392, 0.8365222693526604, 0.8371432210964929, 0.8377829505816721, 0.8383910787532719, 0.8389157154603597, 0.8393387548529224, 0.8396749906275154, 0.8399467645904354, 0.8401743719884543, 0.8403588538225926, 0.8404739546581909, 0.8404935113339348, 0.8404147399954742, 0.8402630454563369, 0.8400837911796469, 0.8399167730432617, 0.8397917221615607, 0.8397215472596473, 0.8396918935945171, 0.8396763104674316, 0.8396642366714259, 0.8396610774587074, 0.839686163636279, 0.8397661099535991, 0.8399178064096713, 0.8401396822519018, 0.8404057355502575, 0.8406763334648348, 0.840909559455783, 0.8410805368391205, 0.8411840327633041, 0.8412391644170479, 0.8412739593103519, 0.8413169697054358, 0.8413939458177662, 0.8415256743979559, 0.8417275122648116, 0.8419987227508722, 0.8423306298142169, 0.8427187122894951], "tJ": [0.0, 0.4, 0.8, 1.2000000000000002, 1.6, 2.0, 2.4000000000000004, 2.8000000000000003, 3.2, 3.6, 4.0, 4.4, 4.800000000000001, 5.2, 5.6000000000000005, 6.0, 6.4, 6.800000000000001, 7.2, 7.6000000000000005, 8.0, 8.4, 8.8, 9.200000000000001, 9.600000000000001, 10.0, 10.4, 10.8, 11.200000000000001, 11.600000000000001, 12.0, 12.4, 12.8, 13.200000000000001, 13.600000000000001, 14.0, 14.4, 14.8, 15.200000000000001, 15.600000000000001, 16.0, 16.400000000000002, 16.8, 17.2, 17.6, 18.0, 18.400000000000002, 18.8, 19.200000000000003, 19.6, 20.0, 20.400000000000002, 20.8, 21.200000000000003, 21.6, 22.0, 22.400000000000002, 22.8, 23.200000000000003, 23.6, 24.0, 24.400000000000002, 24.8, 25.200000000000003, 25.6, 26.0, 26.400000000000002, 26.8, 27.200000000000003, 27.6, 28.0, 28.400000000000002, 28.8, 29.200000000000003, 29.6, 30.0, 30.400000000000002, 30.8, 31.200000000000003, 31.6, 32.0, 32.4, 32.800000000000004, 33.2, 33.6, 34.0, 34.4, 34.800000000000004, 35.2, 35.6, 36.0, 36.4, 36.800000000000004, 37.2, 37.6, 38.0, 38.400000000000006, 38.800000000000004, 39.2, 39.6, 40.0]}, "J_perp/J=0.45": {"N_up": [1.000000000000002, 0.9719224747608349, 0.9215435406979204, 0.8858674894255207, 0.8678212316528074, 0.8605885783169803, 0.8580782833477987, 0.8542888149765406, 0.8463606383544937, 0.8345874528138748, 0.8203536405165232, 0.8058258472138911, 0.7931525446132424, 0.7833714529348702, 0.7763651587015845, 0.7715136228016657, 0.7677306073922915, 0.7641468459432222, 0.7603809650465572, 0.7565952106878727, 0.7532750311978869, 0.750805583382696, 0.7492622751201966, 0.7485036822043027, 0.7482102683852466, 0.7480119803575742, 0.7476352986796928, 0.7469101713031352, 0.7458911432680597, 0.7447659511555165, 0.7436419488761288, 0.742593664049354, 0.7416605944598937, 0.7408184282893638, 0.7400427050772657, 0.7393127091662817, 0.7386152881285118, 0.7379549437815749, 0.7373703491743445, 0.7368820581888464, 0.7364854525293081, 0.7361217882903157, 0.7357485248879279, 0.7353725559440094, 0.735018530573194, 0.7347285313927443, 0.7345325051838624, 0.7344190908809166, 0.7343704947919317, 0.7343964193256559, 0.734512928502339, 0.7347492718649639, 0.735132171350435, 0.735637097975822, 0.7362155896846464, 0.7368520831482177, 0.7375402113409553, 0.7382488613766705, 0.7389101175539535, 0.7394610770396678, 0.739875762136386, 0.7401249519213936, 0.7401830732979316, 0.7400299074884619, 0.7396547371271693, 0.7390481155776412, 0.7382133445413247, 0.7371646897599089, 0.7359177357223002, 0.7345049457395745, 0.7329693649448226, 0.7313465780522045, 0.7296662547630356, 0.727972035073395, 0.7263114387514176, 0.7247335005909844, 0.7232872532413742, 0.7219922446785763, 0.720856256735004, 0.7198880073515919, 0.719089916120247, 0.7184667037106547, 0.7179954969290656, 0.7176489007274368, 0.7174029658508057, 0.7172315815507764, 0.7171122353554762, 0.7170299866867733, 0.7169649133830035, 0.7168911860035987, 0.7167896353784851, 0.7166417105207276, 0.7164302876159585, 0.716142466306776, 0.7157742120929379, 0.7153214140900784, 0.7147782690508664, 0.7141375051475087, 0.7133913418875759, 0.7125463985796413, 0.7116296120519231], "tJ": [0.0, 0.4, 0.8, 1.2000000000000002, 1.6, 2.0, 2.4000000000000004, 2.8000000000000003, 3.2, 3.6, 4.0, 4.4, 4.800000000000001, 5.2, 5.6000000000000005, 6.0, 6.4, 6.800000000000001, 7.2, 7.6000000000000005, 8.0, 8.4, 8.8, 9.200000000000001, 9.600000000000001, 10.0, 10.4, 10.8, 11.200000000000001, 11.600000000000001, 12.0, 12.4, 12.8, 13.200000000000001, 13.600000000000001, 14.0, 14.4, 14.8, 15.200000000000001, 15.600000000000001, 16.0, 16.400000000000002, 16.8, 17.2, 17.6, 18.0, 18.400000000000002, 18.8, 19.200000000000003, 19.6, 20.0, 20.400000000000002, 20.8, 21.200000000000003, 21.6, 22.0, 22.400000000000002, 22.8, 23.200000000000003, 23.6, 24.0, 24.400000000000002, 24.8, 25.200000000000003, 25.6, 26.0, 26.400000000000002, 26.8, 27.200000000000003, 27.6, 28.0, 28.400000000000002, 28.8, 29.200000000000003, 29.6, 30.0, 30.400000000000002, 30.8, 31.200000000000003, 31.6, 32.0, 32.4, 32.800000000000004, 33.2, 33.6, 34.0, 34.4, 34.800000000000004, 35.2, 35.6, 36.0, 36.4, 36.800000000000004, 37.2, 37.6, 38.0, 38.400000000000006, 38.800000000000004, 39.2, 39.6, 40.0]}, "J_perp/J=0.5": {"N_up": [1.000000000000002, 0.965428168856274, 0.9041360030580089, 0.8617575340752007, 0.8395524398949625, 0.827903463975411, 0.8211500569314438, 0.8134155575108232, 0.8011988142986912, 0.7846067593141282, 0.7658205699358517, 0.7475349962334066, 0.7317175548122451, 0.7187024303937397, 0.7082629397420077, 0.6999902625338976, 0.6926999325301795, 0.6854773055124173, 0.6781781695427422, 0.6713539285971165, 0.665668453408295, 0.6611881359681108, 0.6575138187482784, 0.65429152860073, 0.6512795443857758, 0.6482821456507807, 0.6451007715625454, 0.6416716775753414, 0.638062191430221, 0.6343427207613944, 0.6306324165892803, 0.6270591217722575, 0.6236874197684126, 0.6204950076318466, 0.6174220617934562, 0.6144790272001125, 0.6117048205267107, 0.6091369206221172, 0.6067847784166726, 0.6046510799207921, 0.6027536761253426, 0.6010729412781426, 0.5995898151951417, 0.5983165853095781, 0.5972527218433947, 0.5963921971023183, 0.5957172978674837, 0.5952075177255389, 0.5948520259818971, 0.5946216080466504, 0.5944865557497285, 0.5944166901359549, 0.5943895196190693, 0.5943490828512822, 0.5942652110418731, 0.59412022946404, 0.5938716284677045, 0.5934795650278643, 0.5929397962100036, 0.5922674579197966, 0.591470807729129, 0.5905373218663219, 0.5894854261559688, 0.5883656110819775, 0.5872105452362805, 0.586050432871938, 0.5849279380302357, 0.5838793980492641, 0.5829333724743547, 0.5821364415412363, 0.581526557133949, 0.5811116372225841, 0.580887649323354, 0.5808419913369801, 0.5809559520702312, 0.5812039273734787, 0.5815558059386723, 0.5819695425231716, 0.5823924343092284, 0.5827760647227398, 0.5830854258115967, 0.5832840396242812, 0.5833359118331946, 0.5832098958169326, 0.5828786549174996, 0.5823423253055732, 0.5816188453759522, 0.5807269921909768, 0.5796868392015413, 0.5785293316993321, 0.5773030179933221, 0.5760525521733995, 0.5748222668576372, 0.5736687041857397, 0.5726421163247863, 0.5717825594999784, 0.5711231221500146, 0.5706857422776618, 0.5704807743299549, 0.5705084095426132, 0.5707602061737377], "tJ": [0.0, 0.4, 0.8, 1.2000000000000002, 1.6, 2.0, 2.4000000000000004, 2.8000000000000003, 3.2, 3.6, 4.0, 4.4, 4.800000000000001, 5.2, 5.6000000000000005, 6.0, 6.4, 6.800000000000001, 7.2, 7.6000000000000005, 8.0, 8.4, 8.8, 9.200000000000001, 9.600000000000001, 10.0, 10.4, 10.8, 11.200000000000001, 11.600000000000001, 12.0, 12.4, 12.8, 13.200000000000001, 13.600000000000001, 14.0, 14.4, 14.8, 15.200000000000001, 15.600000000000001, 16.0, 16.400000000000002, 16.8, 17.2, 17.6, 18.0, 18.400000000000002, 18.8, 19.200000000000003, 19.6, 20.0, 20.400000000000002, 20.8, 21.200000000000003, 21.6, 22.0, 22.400000000000002, 22.8, 23.200000000000003, 23.6, 24.0, 24.400000000000002, 24.8, 25.200000000000003, 25.6, 26.0, 26.400000000000002, 26.8, 27.200000000000003, 27.6, 28.0, 28.400000000000002, 28.8, 29.200000000000003, 29.6, 30.0, 30.400000000000002, 30.8, 31.200000000000003, 31.6, 32.0, 32.4, 32.800000000000004, 33.2, 33.6, 34.0, 34.4, 34.800000000000004, 35.2, 35.6, 36.0, 36.4, 36.800000000000004, 37.2, 37.6, 38.0, 38.400000000000006, 38.800000000000004, 39.2, 39.6, 40.0]}, "J_perp/J=0.55": {"N_up": [1.0000000000000062, 0.9582891530623224, 0.8853251137010211, 0.8362422143241871, 0.8097105098052606, 0.7930486328257781, 0.7817696179887544, 0.7700545582755679, 0.7530599197242578, 0.7308380345906486, 0.7070084052431995, 0.6849018413545555, 0.6658533632049878, 0.6492485160484808, 0.6349333857381164, 0.6227494191987047, 0.6113378773573694, 0.6000643009043478, 0.5894299330960869, 0.5802534819617753, 0.5728039459674684, 0.5664209086786215, 0.5604145379613281, 0.5545750065268996, 0.5488083246353697, 0.5430458171650719, 0.5372763881198135, 0.5315777248835342, 0.5260316265871364, 0.5206180524026667, 0.5154643722257525, 0.5106823531082055, 0.5062884948203243, 0.5022418671232338, 0.4985979620797964, 0.49553963300094683, 0.49312222397779143, 0.49123353173567635, 0.48981181190028444, 0.48888673487188894, 0.48844834067573756, 0.4884417564399377, 0.4888221222802233, 0.48954061859476317, 0.4905573056107579, 0.49185123031840255, 0.4933524209806862, 0.49495506315739457, 0.4965877764568932, 0.49821072780733633, 0.49982207932944206, 0.5014255058831273, 0.5029727095273657, 0.5044456885893004, 0.505877682716551, 0.507277209259283, 0.508675893052765, 0.5101169158157152, 0.511596744390857, 0.51313857955245, 0.5148003129663041, 0.5166013513472885, 0.5185465451642691, 0.5206230232045863, 0.5228054537382304, 0.5250926713594232, 0.5274556628625657, 0.529834408682782, 0.53218327050992, 0.5344581831416013, 0.5365993745097379, 0.5385432159188241, 0.5402466789981861, 0.5416817370224946, 0.5428156432208705, 0.5436188659731991, 0.5440838320894494, 0.5442142509909705, 0.5440418083779144, 0.5436234108191622, 0.5430163511829629, 0.5422982801441382, 0.5415479969229935, 0.5408187964065398, 0.540146043055205, 0.5395858487930806, 0.5391998589863869, 0.5390152510152237, 0.5390384653736637, 0.5392709377483486, 0.5397012707969681, 0.5402917527316095, 0.5409821884604133, 0.5417239866069112, 0.5424581639860203, 0.5431099653573865, 0.5436143471473797, 0.5439209328711233, 0.5439908747550884, 0.5437932610636662, 0.543302552694219], "tJ": [0.0, 0.4, 0.8, 1.2000000000000002, 1.6, 2.0, 2.4000000000000004, 2.8000000000000003, 3.2, 3.6, 4.0, 4.4, 4.800000000000001, 5.2, 5.6000000000000005, 6.0, 6.4, 6.800000000000001, 7.2, 7.6000000000000005, 8.0, 8.4, 8.8, 9.200000000000001, 9.600000000000001, 10.0, 10.4, 10.8, 11.200000000000001, 11.600000000000001, 12.0, 12.4, 12.8, 13.200000000000001, 13.600000000000001, 14.0, 14.4, 14.8, 15.200000000000001, 15.600000000000001, 16.0, 16.400000000000002, 16.8, 17.2, 17.6, 18.0, 18.400000000000002, 18.8, 19.200000000000003, 19.6, 20.0, 20.400000000000002, 20.8, 21.200000000000003, 21.6, 22.0, 22.400000000000002, 22.8, 23.200000000000003, 23.6, 24.0, 24.400000000000002, 24.8, 25.200000000000003, 25.6, 26.0, 26.400000000000002, 26.8, 27.200000000000003, 27.6, 28.0, 28.400000000000002, 28.8, 29.200000000000003, 29.6, 30.0, 30.400000000000002, 30.8, 31.200000000000003, 31.6, 32.0, 32.4, 32.800000000000004, 33.2, 33.6, 34.0, 34.4, 34.800000000000004, 35.2, 35.6, 36.0, 36.4, 36.800000000000004, 37.2, 37.6, 38.0, 38.400000000000006, 38.800000000000004, 39.2, 39.6, 40.0]}, "J_perp/J=0.6": {"N_up": [1.000000000000002, 0.9505179301024027, 0.8652294461544995, 0.8096243923077355, 0.7787698809316927, 0.7568377174101595, 0.7412834556694369, 0.7259336547733397, 0.703814176560136, 0.6754827742680233, 0.6467331119567548, 0.6212981973974098, 0.5993135442283158, 0.5793182329486537, 0.5614887452819775, 0.5458060698579446, 0.5310501138103993, 0.5173647936195718, 0.5056555179804044, 0.4961895365541408, 0.48845892568969723, 0.4814811478645952, 0.4747361925174405, 0.46827429008170507, 0.4621052646682028, 0.45622239041495494, 0.4507469378804446, 0.4460129924057174, 0.4421259018863558, 0.4389659096568599, 0.4365598359864704, 0.4349926013856611, 0.4342755019405679, 0.43443193962101906, 0.435445499191857, 0.4372037308187085, 0.43970502333474354, 0.44296147814022335, 0.4469307708946997, 0.4514397411893033, 0.4562661299663524, 0.46132679926984616, 0.4665795747279996, 0.4719575307603788, 0.47738160827785053, 0.4827254360841076, 0.4878963501159506, 0.49290985434057216, 0.4978086781500453, 0.5026047827485122, 0.5073074011260936, 0.5119107338715497, 0.5164346533779101, 0.5209011030910738, 0.5252761163024677, 0.5295295892707834, 0.5336851461284922, 0.5377496387626123, 0.541709937753547, 0.5455156202726689, 0.5490897548349861, 0.5523414384841047, 0.5551739627273707, 0.5574833853143549, 0.5591861781796011, 0.5602586614272014, 0.560699019549253, 0.5605207182798345, 0.5597494503934908, 0.5584233751628552, 0.5565962455405881, 0.5543722065232427, 0.5518912271284644, 0.5492394870701482, 0.5465098069044747, 0.5438173287432484, 0.5412849858943948, 0.5390222214970437, 0.5370907903626154, 0.5355212338712451, 0.5343190068318923, 0.5334647655827706, 0.5328973172836757, 0.5325509018982968, 0.532335302821558, 0.5321520980097149, 0.5319182543915296, 0.5315489225214486, 0.5309511790570791, 0.530062118471719, 0.5288555221495176, 0.5273156122600454, 0.5254689088484924, 0.5233926403576524, 0.5211805274259449, 0.5189421897154914, 0.5167752843663266, 0.514786293644466, 0.5130934216628709, 0.5117970353793879, 0.5109736272920625], "tJ": [0.0, 0.4, 0.8, 1.2000000000000002, 1.6, 2.0, 2.4000000000000004, 2.8000000000000003, 3.2, 3.6, 4.0, 4.4, 4.800000000000001, 5.2, 5.6000000000000005, 6.0, 6.4, 6.800000000000001, 7.2, 7.6000000000000005, 8.0, 8.4, 8.8, 9.200000000000001, 9.600000000000001, 10.0, 10.4, 10.8, 11.200000000000001, 11.600000000000001, 12.0, 12.4, 12.8, 13.200000000000001, 13.600000000000001, 14.0, 14.4, 14.8, 15.200000000000001, 15.600000000000001, 16.0, 16.400000000000002, 16.8, 17.2, 17.6, 18.0, 18.400000000000002, 18.8, 19.200000000000003, 19.6, 20.0, 20.400000000000002, 20.8, 21.200000000000003, 21.6, 22.0, 22.400000000000002, 22.8, 23.200000000000003, 23.6, 24.0, 24.400000000000002, 24.8, 25.200000000000003, 25.6, 26.0, 26.400000000000002, 26.8, 27.200000000000003, 27.6, 28.0, 28.400000000000002, 28.8, 29.200000000000003, 29.6, 30.0, 30.400000000000002, 30.8, 31.200000000000003, 31.6, 32.0, 32.4, 32.800000000000004, 33.2, 33.6, 34.0, 34.4, 34.800000000000004, 35.2, 35.6, 36.0, 36.4, 36.800000000000004, 37.2, 37.6, 38.0, 38.400000000000006, 38.800000000000004, 39.2, 39.6, 40.0]}, "J_perp/J=0.65": {"N_up": [1.000000000000002, 0.9421267904188179, 0.8439811891572768, 0.7822311914551675, 0.7472511792466694, 0.7201792502494373, 0.7011020825462602, 0.6826967676293331, 0.6552637809292003, 0.6209014839727938, 0.5880867888042687, 0.5602764189037561, 0.5360035063056972, 0.5136350065820795, 0.4938128578374545, 0.47626238904794127, 0.4604167704794576, 0.4475126184166976, 0.43796647301688346, 0.4308519843024595, 0.42509267444481924, 0.41994318636714745, 0.4154107080376801, 0.41185163931461805, 0.40935816643246326, 0.4077800817754992, 0.4072756086103961, 0.4080823000894531, 0.41014028764123167, 0.4134798888373102, 0.4182263762243743, 0.4242775103782106, 0.43125396118865406, 0.43890127063208567, 0.447203605712964, 0.45608244870219905, 0.4653687960583126, 0.4748360562083242, 0.48427289952670166, 0.4935168555478541, 0.5024292564977939, 0.5109384949959446, 0.5189717787455066, 0.5263889762598437, 0.5331279886835167, 0.5392405540112727, 0.5447636756440074, 0.5496966742209648, 0.5540672020737817, 0.5579241178906303, 0.561301129187041, 0.5641716427484847, 0.5665134351172442, 0.5683306980130414, 0.5695849155621548, 0.5702319043302164, 0.5702565944199944, 0.5695756816700869, 0.5680722963517988, 0.5656752186776081, 0.562399814988701, 0.5583190718632693, 0.5535318259151171, 0.5481638454253581, 0.5424231732095814, 0.5365058339512381, 0.5305499090386111, 0.5247384736447115, 0.5192674713960632, 0.5142679055945188, 0.5098195171168828, 0.5059917469890054, 0.5028508223663822, 0.5004074142604734, 0.49860121296856413, 0.49735236965803903, 0.49655627348410525, 0.4961033944509655, 0.49588036808786295, 0.49575409575475515, 0.495585325773421, 0.4952694092432557, 0.49476709275945785, 0.49406982350966805, 0.4932169020154798, 0.4922838064163305, 0.4913631891321761, 0.49054203804156316, 0.48991309513170234, 0.48957412745702167, 0.4895878103233618, 0.490033493922142, 0.4909685109382661, 0.49238807325244965, 0.4942453643990775, 0.4964751598820829, 0.4989699010893937, 0.5015792058011297, 0.504150877981905, 0.5065388786712541, 0.5086020081710907], "tJ": [0.0, 0.4, 0.8, 1.2000000000000002, 1.6, 2.0, 2.4000000000000004, 2.8000000000000003, 3.2, 3.6, 4.0, 4.4, 4.800000000000001, 5.2, 5.6000000000000005, 6.0, 6.4, 6.800000000000001, 7.2, 7.6000000000000005, 8.0, 8.4, 8.8, 9.200000000000001, 9.600000000000001, 10.0, 10.4, 10.8, 11.200000000000001, 11.600000000000001, 12.0, 12.4, 12.8, 13.200000000000001, 13.600000000000001, 14.0, 14.4, 14.8, 15.200000000000001, 15.600000000000001, 16.0, 16.400000000000002, 16.8, 17.2, 17.6, 18.0, 18.400000000000002, 18.8, 19.200000000000003, 19.6, 20.0, 20.400000000000002, 20.8, 21.200000000000003, 21.6, 22.0, 22.400000000000002, 22.8, 23.200000000000003, 23.6, 24.0, 24.400000000000002, 24.8, 25.200000000000003, 25.6, 26.0, 26.400000000000002, 26.8, 27.200000000000003, 27.6, 28.0, 28.400000000000002, 28.8, 29.200000000000003, 29.6, 30.0, 30.400000000000002, 30.8, 31.200000000000003, 31.6, 32.0, 32.4, 32.800000000000004, 33.2, 33.6, 34.0, 34.4, 34.800000000000004, 35.2, 35.6, 36.0, 36.4, 36.800000000000004, 37.2, 37.6, 38.0, 38.400000000000006, 38.800000000000004, 39.2, 39.6, 40.0]}, "J_perp/J=0.7": {"N_up": [1.000000000000002, 0.9331301424186893, 0.8217161387386839, 0.7543913853414917, 0.7156905499458767, 0.684003984056565, 0.6625470678160656, 0.6417485326481333, 0.609029965161113, 0.5693885201145171, 0.5339781455783189, 0.5050229901912794, 0.47962080962772813, 0.4567918445537774, 0.43744232106858677, 0.42084524411098007, 0.40756153676548745, 0.39919151140991205, 0.39470813373434416, 0.3921029012480995, 0.3905637343316438, 0.3902237370449507, 0.3912946987644959, 0.39413250829252483, 0.3987552141209754, 0.40483266950268776, 0.4123980777877777, 0.42139204976452854, 0.43178359080528267, 0.44367532214373556, 0.45684037434688285, 0.47053088458990394, 0.48414929738210977, 0.4974933637094769, 0.5103651698429569, 0.5224611460991144, 0.5336286284155651, 0.5438563128015, 0.5530379614141965, 0.5609998755575364, 0.5675530363661176, 0.5726985021707579, 0.5765112685077768, 0.5790635009744887, 0.5804334552072281, 0.5806588243668654, 0.5798654405045941, 0.5782354391549269, 0.5757977231578216, 0.5725321795005582, 0.568448516761731, 0.563581147286777, 0.5579562982839789, 0.5516065168763554, 0.5445664610498706, 0.5368653941883147, 0.5285805975831567, 0.5198806581380921, 0.5109845760471153, 0.5020834388658115, 0.49346159935270184, 0.48541623059215605, 0.4781572633056897, 0.4718491975995694, 0.46665750590714744, 0.4626942629190017, 0.46000243807145336, 0.4585504677027143, 0.45828202712362537, 0.4591306992454668, 0.46094295795470464, 0.4635212624096993, 0.46665945309057016, 0.47014323908531624, 0.47381445510606063, 0.47756689511870154, 0.4812938901913343, 0.4849424735188305, 0.488521130770969, 0.4920545961738134, 0.4955701695173536, 0.4991253488363034, 0.5028189585431936, 0.5067107922449219, 0.5107837088936772, 0.5149867538008644, 0.5192418826928299, 0.5234415007050371, 0.527465769336419, 0.5311440132973907, 0.534297575046931, 0.5367703364483516, 0.5384242540895289, 0.5391522647938808, 0.5389092982102931, 0.5377355574678493, 0.5357066815478917, 0.5329566078766331, 0.5296709941798107, 0.5260333415193131, 0.5222062549696266], "tJ": [0.0, 0.4, 0.8, 1.2000000000000002, 1.6, 2.0, 2.4000000000000004, 2.8000000000000003, 3.2, 3.6, 4.0, 4.4, 4.800000000000001, 5.2, 5.6000000000000005, 6.0, 6.4, 6.800000000000001, 7.2, 7.6000000000000005, 8.0, 8.4, 8.8, 9.200000000000001, 9.600000000000001, 10.0, 10.4, 10.8, 11.200000000000001, 11.600000000000001, 12.0, 12.4, 12.8, 13.200000000000001, 13.600000000000001, 14.0, 14.4, 14.8, 15.200000000000001, 15.600000000000001, 16.0, 16.400000000000002, 16.8, 17.2, 17.6, 18.0, 18.400000000000002, 18.8, 19.200000000000003, 19.6, 20.0, 20.400000000000002, 20.8, 21.200000000000003, 21.6, 22.0, 22.400000000000002, 22.8, 23.200000000000003, 23.6, 24.0, 24.400000000000002, 24.8, 25.200000000000003, 25.6, 26.0, 26.400000000000002, 26.8, 27.200000000000003, 27.6, 28.0, 28.400000000000002, 28.8, 29.200000000000003, 29.6, 30.0, 30.400000000000002, 30.8, 31.200000000000003, 31.6, 32.0, 32.4, 32.800000000000004, 33.2, 33.6, 34.0, 34.4, 34.800000000000004, 35.2, 35.6, 36.0, 36.4, 36.800000000000004, 37.2, 37.6, 38.0, 38.400000000000006, 38.800000000000004, 39.2, 39.6, 40.0]}}, "fig_11b": {"N_up": {"N_up": [0.9731135443649946, 0.9726577040817869, 0.9715957881506738, 0.9699189287108844, 0.9676092055976053, 0.9646175014180265, 0.9608606811383451, 0.9562133936082459, 0.9504913435105449, 0.9434200825144936, 0.9345758468304931, 0.9232615597201856, 0.9082264454552481, 0.8868857199312024, 0.8292504954989628, 0.5066250367422431, 0.5000050181988599, 0.5000000994689092, 0.4999997494676324, 0.4999999215635156, 0.49999994694739075, 0.4999999285989881, 0.49999998114786626, 0.49999998549727653, 0.4999999867703044, 0.499999999021235, 0.4999999995352396, 0.49999999544336, 0.4999999969240177, 0.499999998138958, 0.4999999985677623], "J_perp/J": [0.2, 0.22000000000000003, 0.24000000000000002, 0.26, 0.28, 0.30000000000000004, 0.32000000000000006, 0.34, 0.36000000000000004, 0.38000000000000006, 0.4, 0.42000000000000004, 0.44000000000000006, 0.4600000000000001, 0.48000000000000004, 0.5, 0.52, 0.54, 0.56, 0.5800000000000001, 0.6000000000000001, 0.6200000000000001, 0.6400000000000001, 0.6600000000000001, 0.6800000000000002, 0.7000000000000002, 0.7200000000000002, 0.7400000000000002, 0.76, 0.78, 0.8]}}}}
